Pyrometheus: Symbolic abstractions for XPU and automatically differentiated computation of combustion kinetics and thermodynamics

The cost of combustion simulations is often dominated by the evaluation of net production rates of chemical species and mixture thermodynamics (thermochemistry). Execution on computing accelerators (XPUs) like graphic processing units (GPUs) can greatly reduce this cost. However, established thermochemistry software is not readily portable to such devices or sacrifices valuable analytical forms that enable differentiation for sensitivity analysis and implicit time integration. Symbolic abstractions are developed with corresponding transformations that enable computation on accelerators and automatic differentiation by avoiding premature specification of detail. The software package Pyrometheus is introduced as an implementation of these abstractions and their transformations for combustion thermochemistry. The formulation facilitates code generation from the symbolic representation of a specific thermochemical mechanism in multiple target languages, including Python, C++, and Fortran. Computational concerns are separated: the generated code processes array-valued expressions but does not specify their semantics. These semantics are provided by compatible array libraries, such as NumPy, Pytato, and Google JAX. Thus, the generated code retains a symbolic representation of the thermochemistry, which translates to computation on accelerators and CPUs and automatic differentiation. The design and operation of these symbolic abstractions and their companion tool, Pyrometheus, are discussed throughout. Roofline demonstrations show that the computation of chemical source terms within MFC, a Fortran-based flow solver we link to Pyrometheus, is performant.

==> Figures/convertPDF.sh <==
cp pdf/* eps/
cd eps/
for file in *
do
    out=${file%?}
    out=${out%?}
    out=${out%?}
    out=${out}"eps"
    echo $file" ... "$out
    pdf2ps $file $out
done


==> run-bibtex-tidy.sh <==
bibtex-tidy --omit=date-added,date-modified,month,doi --curly --numeric --align=13 --sort=title --duplicates=key,citation --no-escape --sort-fields --trailing-commas --no-remove-dupe-fields test.bib


==> run-bibtool.sh <==
bibtool -r bibtool.config -x main.aux > test.bib


==> scripts/ad_with_jax.py <==
def ad_with_jax(pyro_gas, sol):

    temp_guess = 1200
    density, energy, mass_fractions = from_ignition_file(pyro_gas)

    def chemical_source_term(mass_fractions):
        temperature = pyro_gas.get_temperature(
            energy, temp_guess, mass_fractions
        )
        return (
            pyro_gas.molecular_weights *
            pyro_gas.get_net_production_rates(
                density, temperature, mass_fractions
            )
        )

    from jax import jacfwd
    jacobian = jacfwd(chemical_source_term)
    j_ad = jacobian(mass_fractions)
    w_ad = chemical_source_term(mass_fractions)

    delta = [1e-2, 1e-3, 1e-4, 1e-5, 1e-6, 1e-7, 1e-8, 1e-9, 1e-10, 1e-11]

    for d in delta:
        j_fd = pyro_gas.usr_np.array([
            (
                chemical_source_term(mass_fractions + d * v) - w_ad
            ) / d
            for v in pyro_gas.usr_np.eye(pyro_gas.num_species)
        ]).T
        rel_error = (
            pyro_gas.usr_np.linalg.norm(j_ad - j_fd, 'fro') /
            pyro_gas.usr_np.linalg.norm(j_ad, 'fro')
        )
        print(f' Perturbation: {d:.2e}, Error: {rel_error:.4e}')

    return


==> scripts/approach/ad_bits.py <==
import numpy as np

class AutodiffArray:
    def __init__(self, values: list, children, name=None):
        self.values = np.array(values, dtype=np.float64)
        self.children = children
        self.name = name
    def __mul__(self, other):
        return AutodiffProduct(self.values * other.values, children=[self, other])
    def gradient(self,):
        ad_walker = AutodiffWalker()
        return ad_walker.compute_gradient(self)

class AutodiffVariable(AutodiffArray):
    def __init__(self, values, name):
        self.values = values
        self.name = name
        self.children = []
    def grad_fn(self, grad):
        return np.zeros_like(grad)

class AutodiffProduct(AutodiffArray):
    def grad_fn(self, grad):
        return (grad * self.children[1].values, grad * self.children[0].values)

class AutodiffWalker:
    def compute_gradient(self, ary):
        prec_grad = np.ones_like(ary.values)
        self.gradients = {}
        self.rec(ary, prec_grad)
        return self.gradients

    def rec(self, ary, prec_grad):
        if isinstance(ary, AutodiffVariable):
            if ary.name in self.gradients:
                self.gradients[ary.name] += prec_grad
            else:
                self.gradients[ary.name] = prec_grad
        else:
            self.propagate_gradients(ary, prec_grad)

    def propagate_gradients(self, ary, prec_grad):
        for c, g in zip(ary.children, ary.grad_fn(prec_grad)):
            if isinstance(c, AutodiffArray):
                self.rec(c, g)

temp_np = np.linspace(1000, 2100, 10, endpoint=False)
conc_np = np.stack((0.2 * np.ones(10), 0.8 * np.ones(10)))

pyro_gas = Thermochemistry(pyro_np=adiff_np)
temp_ad = autodiff.AutodiffVariable(temp_np, name='temperature')
conc_ad = autodiff.AutodiffVariable(conc_np, name='concentration')
rxn_rate = pyro_gas.get_rxn_rate(temp_ad, conc_ad)
g = rxn_rate.gradient()


==> scripts/approach/gpu_bits.py <==
pyro_class = get_thermochem_class()
pyro_gas = pyro_class(lazy_np)

wg_size = 32
num_x = 32 * wg_size
temp = lazy_np.Placeholder(name='temperature', shape=(num_x, num_x))
conc = lazy_np.Placeholder(name='concentration', shape=(2, num_x, num_x))

rxn_rate = pyro_gas.get_rxn_rate(temp, conc)
rxn_rate.compile('get_rxn_rate', wg_size)

temp = 300 * np.ones((num_x, num_x))
conc = 0.5 * np.ones((2, num_x, num_x))
rate = np.zeros((num_x, num_x))
rxn_rate.evaluate(conc, rate, temp)


#define bIdx(N) ((int) blockIdx.N)
#define tIdx(N) ((int) threadIdx.N)

extern "C" __global__ void __launch_bounds__(1024) get_rxn_rate(double const *__restrict__ concentration, double *__restrict__ rxn_rate, double const *__restrict__ temperature)
{
  rxn_rate[1024 * (32 * bIdx(x) + tIdx(x)) + 32 * bIdx(y) + tIdx(y)] = exp(31.19 + -0.7 * log(temperature[1024 * (32 * bIdx(x) + tIdx(x)) + 32 * bIdx(y) + tIdx(y)]) + -8590.0 / temperature[1024 * (32 * bIdx(x) + tIdx(x)) + 32 * bIdx(y) + tIdx(y)]) * concentration[1024 * (32 * bIdx(x) + tIdx(x)) + 32 * bIdx(y) + tIdx(y)] * concentration[1048576 + 1024 * (32 * bIdx(x) + tIdx(x)) + 32 * bIdx(y) + tIdx(y)];
}


==> scripts/approach/lazy_bits.py <==
class LazyArray:
    def __mul__(self, other):
        output_shape = np.broadcast_shapes(self.shape, other.shape)
        return ArrayExpression(expr=Product((self, other)),
                               shape=output_shape)
    # def __add__(self, other): ...

class Placeholder(LazyArray):
    def __init__(self, name, shape):
        self.expr = Variable(name)
        self.shape = shape

class ArrayExpression(LazyArray):
    def __init__(self, expr, shape):
        self.expr = expr
        self.shape = shape
        self.cuda_prg = None
    def compile(self, knl_name, wg_size):
        self.wg_size = wg_size
        from minipyro.pyro_np.loopy import assemble_cuda
        self.cuda_prg, self.cuda_code = assemble_cuda(self, knl_name)
    def evaluate(self, *np_data):
        assert self.cuda_prg is not None
        # grid = ...
        # block = ...
        import pycuda.gpuarray as gpuarray
        dev_data = [gpuarray.to_gpu(a) for a in np_data]
        self.cuda_prg(*dev_data, grid=grid, block=block)


==> scripts/approach/loopy_bits.py <==
def assemble_cuda(ary, knl_name):
    dim = len(ary.shape)
    idx_list = [f'i{i}' for i in range(dim)]

    lp_domains = ... # Create domains for loop indices

    lp_mapper = LoopyMapper()  # A codegen mapper for DFG -> Loopy instructions
    idx_tuple = ', '.join(idx_list)

    # Render a Loopy template
    lp_tpl = Template(
    """
    rxn_rate[${idx_tuple}] = ${expr}
    """, strict_undefined=True)
    lp_instructions = lp_tpl.render(idx_tuple=idx_tuple, expr=lp_mapper.rec(ary))

    import loopy as lp
    lp_knl = lp.make_kernel(lp_domains, lp_instructions, name=knl_name)
    ...
    # Parallelize by splitting loop domains
    for i in range(dim):
        lp_knl = lp.split_iname(lp_knl, f'i{i}', ary.wg_size,
                                outer_tag=f'g.{i}', inner_tag=f'l.{i}')
    # To CUDA
    lp_knl = lp_knl.copy(target=lp.CudaTarget())
    code_str = lp.generate_code_v2(lp_knl).device_code()

    from pycuda.compiler import SourceModule
    prg = SourceModule(code_str).get_function(knl_name)
    return prg, code_str


KERNEL: get_rxn_rate
---------------------------------------------------------------------------
ARGUMENTS:
concentration: type: np:dtype('float64'), shape: (2, 1024, 1024), ...
rxn_rate: type: np:dtype('float64'), shape: (1024, 1024), ...
temperature: type: np:dtype('float64'), shape: (1024, 1024), ...
---------------------------------------------------------------------------
DOMAINS:
{ [i0, i1] : 0 <= i0 <= 1023 and 0 <= i1 <= 1023 }
---------------------------------------------------------------------------
INAME TAGS:
i0: None
i1: None
---------------------------------------------------------------------------
INSTRUCTIONS:
for i1, i0
    rxn_rate[i0, i1] = ...  {id=insn}
end i1, i0


==> scripts/approach/loopy_kernel.py <==


def run(pyro_gas):

    pyro_kernel_orig = pt.generate_loopy(
        pyro_graph,
        function_name='chemical_source_terms',
    ).program

    all_inames = pyro_kernel_orig['chemical_source_terms'].inames
    inames_rnm_i = [n for n in all_inames if n[-1] == '0']
    inames_rnm_j = [n for n in all_inames if n[-1] == '1']

    pyro_kernel_fuse = pyro_kernel_orig
    pyro_kernel_fuse = lp.rename_inames(
        pyro_kernel_fuse, inames_rnm_i, 'i'
    )
    pyro_kernel_fuse = lp.rename_inames(
        pyro_kernel_fuse, inames_rnm_j, 'j'
    )


---------------------------------------------------------------------------
KERNEL: get_rxn_rate
---------------------------------------------------------------------------
ARGUMENTS:
concentration: type: np:dtype('float64'), shape: (2, 1024, 1024), ...
rxn_rate: type: np:dtype('float64'), shape: (1024, 1024), ...
temperature: type: np:dtype('float64'), shape: (1024, 1024), ...
---------------------------------------------------------------------------
DOMAINS:
{ [i0, i1] : 0 <= i0 <= 1023 and 0 <= i1 <= 1023 }
---------------------------------------------------------------------------
INAME TAGS:
i0: None
i1: None
---------------------------------------------------------------------------
INSTRUCTIONS:
for i1, i0
    rxn_rate[i0, i1] = ...  {id=insn}
end i1, i0
---------------------------------------------------------------------------    


==> scripts/approach/python_tpl_bits.py <==
from mako.template import Template

code_tpl = Template("""
class Thermochemistry:
    def __init__(self, pyro_np):
        self.pyro_np = pyro_np

    def get_rxn_rate(self, temperature, concentration):
        k = ${cgm.rec(arrhenius_expr(rxn, Variable("temperature")))}
        conc_product = ${cgm.rec(conc_product)}
        return k * conc_product
""", strict_undefined=True)

code_str = code_tpl.render(
    Variable=Variable,
    arrhenius_expr=arrhenius_expr,
    rxn=rxn,
    cgm=python_cgm,
    conc_product=conc_product
)


==> scripts/approach/symbolic_bits.py <==
class Expression:
    def __init__(self, children):
        self.children = children
    def __add__(self, other):
        return Sum((self, other))
    def __mul__(self, other):
        return Product((self, other))

class Sum(Expression):
    mapper_method = 'map_sum'

class Product(Expression):
    mapper_method = 'map_product'

class Variable(Expression):
    mapper_method = 'map_variable'
    def __init__(self, name):
        self.name = name

temp = Variable('temperature')
conc = Variable('concentration')
print(temp.name)
# >>> temperature
print(conc.name)
# >>> concentration

conc_product = conc[0] * conc[1]

def rec_example(expr):
    if isinstance(expr, Variable):
        print(f'\t Reached a leaf with name {expr.name}')
        return
    elif isinstance(expr, int):
        print(f'\t Reached a numeric leaf with value {expr}')
        return
    else:
        print(f'Visited node of type {type(expr)}')

    for c in expr.children: rec_example(c)

rec_example(conc_product)
# >>> Visited node of type <class 'symbolic.Product'>
# >>> Visited node of type <class 'symbolic.Subscript'>
# >>>      Reached a symbolic leaf with name concentration
# >>>      Reached a numeric leaf with value 0
# >>> Visited node of type <class 'symbolic.Subscript'>
# >>>      Reached a symbolic leaf with name concentration
# >>>      Reached a numeric leaf with value 1


==> scripts/array_symbolic.py <==
import pymbolic.primitives as p


class Array:

    def __add__(self, other):
        return broadcast(self, other, p.Sum)

    def __mul__(self, other):
        return broadcast(self, other, p.Product)


class Placeholder(Array):

    def __init__(self, name, shape, dtype):
        self.name = name
        self.shape = shape
        self.dtype = dtype


class IndexLambda(Array):

    def __init__(self, expr, bindings, shape):
        self.expr = expr
        self.bindings = bindings
        self.shape = shape


def broadcast(a1, a2, op: p.Expression):
    """
    Broadcast binary operation `op` for inputs `a1` and `a2`
    """
    dim1 = len(a1.shape)
    dim2 = len(a2.shape)

    # Indices
    idx_1 = tuple(p.Variable(f'_{i}') for i in range(dim1))
    idx_2 = tuple(p.Variable(f'_{i}') for i in range(dim2))

    # Dummy arguments
    var_1 = p.Variable('in1_')[idx_1]
    var_2 = p.Variable('in2_')[idx_2]

    from numpy import broadcast_shapes
    output_shape = broadcast_shapes(dim1, dim2)
    return IndexLambda(
        expr=op((var_1, var_2)),
        bindings={'in1_': a1, 'in2_': a2},
        shape=output_shape
    )


==> scripts/arrhenius_pymbolic.py <==
import cantera as ct
sol = ct.Solution("sandiego.yaml")

import pymbolic.primitives as p

def rate_coefficient_expr(rate_coeff: ct.Arrhenius, temp: p.Variable):
    a = rate_coeff.pre_exponential_factor
    b = rate_coeff.temperature_exponent
    t_a = rate_coeff.activation_energy / ct.gas_constant
    log = p.Variable("log")
    exp = p.Variable("exp")
    return exp(log(a) + b * log(temp) - t_a/temp)

expr = rate_coefficient_expr(sol.reaction(0).rate, p.Variable("temp"))
print(type(expr))


==> scripts/ct_source_terms.py <==
mech_file = "sandiego.yaml"
int_energy = 1.4e6
density = 0.13
mass_fractions = "H2:0.1, O2:0.9"

import cantera as ct
sol = ct.Solution(mech_file)
sol.UVY = int_energy, 1/density, mass_fractions
omega = sol.net_production_rates


==> scripts/data_structs.hpp <==
struct grid_style_aos {
  double density;
  double mass_fraction_1;
  double mass_fraction_2;
  double mass_fraction_3;
};

struct grid_style_soa {
  double *density = NULL;
  double *temperature = NULL;
  double *mass_fraction_1 = NULL;
  double *mass_fraction_2 = NULL;
};


==> scripts/examples/ad_with_jax.py <==
def ad_with_jax(pyro_gas, sol):
    temp_guess = 1200
    density, energy, mass_fractions = from_ignition_file(pyro_gas)

    def chemical_source_term(mass_fractions):
        temperature = pyro_gas.get_temperature(
            energy, temp_guess, mass_fractions)
        return (pyro_gas.molecular_weights *
                pyro_gas.get_net_production_rates(
                density, temperature, mass_fractions))

    from jax import jacfwd
    jacobian = jacfwd(chemical_source_term)
    w_ad = chemical_source_term(mass_fractions)
    j_ad = jacobian(mass_fractions)

    delta = [1e-2, 1e-3, 1e-4, 1e-5, 1e-6, 1e-7, 1e-8, 1e-9, 1e-10, 1e-11]
    for d in delta:
        j_fd = pyro_gas.usr_np.array([
            (
                chemical_source_term(mass_fractions + d * v) - w_ad
            ) / d
            for v in pyro_gas.usr_np.eye(pyro_gas.num_species)
        ]).T
        rel_error = (
            pyro_gas.usr_np.linalg.norm(j_ad - j_fd, 'fro') /
            pyro_gas.usr_np.linalg.norm(j_ad, 'fro')
        )
        print(f' Perturbation: {d:.2e}, Error: {rel_error:.4e}')
    return


==> scripts/examples/array_symbolic.py <==
import pymbolic.primitives as p


class Array:

    def __add__(self, other):
        return broadcast(self, other, p.Sum)

    def __mul__(self, other):
        return broadcast(self, other, p.Product)


class Placeholder(Array):

    def __init__(self, name, shape, dtype):
        self.name = name
        self.shape = shape
        self.dtype = dtype


class IndexLambda(Array):

    def __init__(self, expr, bindings, shape):
        self.expr = expr
        self.bindings = bindings
        self.shape = shape


def broadcast(a1, a2, op: p.Expression):
    """
    Broadcast binary operation `op` for inputs `a1` and `a2`
    """
    dim1 = len(a1.shape)
    dim2 = len(a2.shape)

    # Indices
    idx_1 = tuple(p.Variable(f'_{i}') for i in range(dim1))
    idx_2 = tuple(p.Variable(f'_{i}') for i in range(dim2))

    # Dummy arguments
    var_1 = p.Variable('in1_')[idx_1]
    var_2 = p.Variable('in2_')[idx_2]

    from numpy import broadcast_shapes
    output_shape = broadcast_shapes(dim1, dim2)
    return IndexLambda(
        expr=op((var_1, var_2)),
        bindings={'in1_': a1, 'in2_': a2},
        shape=output_shape
    )


==> scripts/examples/arrhenius_example.py <==
from symbolic import (
    Expression, Variable,
    CodeGenerationMapper, FortranMapper,
    temp, conc_product
)
from arrhenius_templates import python_tpl, fortran_tpl
import cantera as ct
import numpy as np

def arrhenius_expr(rxn: ct.Reaction, temp: Variable):
    # Nonlinear functions
    exp = Variable('exp')
    log = Variable('log')
    # Arrhenius parameters
    log_a = np.log(rxn.rate.pre_exponential_factor)
    b = rxn.rate.temperature_exponent
    act_temp = -1 * rxn.rate.activation_energy / ct.gas_constant
    # Construct the Arrhenius expression
    return exp(log_a + b * log(temp) + act_temp / temp)

rxn = ct.Reaction(
    # Reactants & Products for M + N -> P + Q
    {'m': 1, 'n': 1}, {'p': 1, 'q': 1},
    # Arrhenius coefficients, taken from Reaction 1, San Diego mech
    {'A': 35127309770106.477, 'b': -0.7, 'Ea': 8590 * ct.gas_constant})
k = arrhenius_expr(rxn, temp)
rxn_rate = k * conc_product

print(f'{isinstance(k, Expression)}')
# >>> True
print(f'{isinstance(rxn_rate, Expression)}')
# >>> True


python_cgm = CodeGenerationMapper()

code_fragment = python_cgm.rec(conc_product)
print(isinstance(code_fragment, str))
# >>> True
print(code_fragment)
# >>> concentration[0] * concentration[1]

code_fragment = python_cgm.rec(k)
print(isinstance(code_fragment, str))
# True
print(code_fragment)
# >>> usr_np.exp(31.19 + -0.7 * usr_np.log(temperature) + -8590.0 / temperature)


code_str = python_tpl.render(
    Variable=Variable,
    arrhenius_expr=arrhenius_expr,
    rxn=rxn,
    cgm=python_cgm,
    conc_product=conc_product
)
with open('demo_codegen.py', 'w') as f:
    print(code_str, file=f)


code_str = fortran_tpl.render(
    Variable=Variable,
    arrhenius_expr=arrhenius_expr,
    rxn=rxn,
    cgm=FortranMapper(),
    conc_product=conc_product
)
with open('demo_codegen.f90', 'w') as f:
    print(code_str, file=f)


==> scripts/examples/arrhenius_templates.py <==
from mako.template import Template


python_tpl = Template("""
import numpy as np


class Thermochemistry:

    def __init__(self, usr_np=np):
        self.usr_np = np

    def get_rxn_rate(self, temperature, concentration):
        k = ${cgm.rec(arrhenius_expr(rxn, Variable("temperature")))}
        conc_product = ${cgm.rec(conc_product)}
        return k * conc_product
""", strict_undefined=True)


fortran_tpl = Template("""

module Thermochemistry

    implicit none

contains

    subroutine get_rxn_rate(temperature, concentration, rxn_rate)

        real(dp), intent(in) :: temperature
        real(dp), intent(in) :: concentration(2)
        real(dp), intent(out) :: rxn_rate

        real(dp) :: k, conc_product

        k = ${cgm.rec(arrhenius_expr(rxn, Variable("temperature")))}
        conc_product = ${cgm.rec(conc_product)}
        rxn_rate = k * conc_product

    end subroutine
""", strict_undefined=True)


==> scripts/examples/demo_codegen.py <==

import numpy as np


class Thermochemistry:

    def __init__(self, usr_np=np):
        self.usr_np = np

    def get_rxn_rate(self, temperature, concentration):
        k = self.usr_np.exp(31.19 + -0.7 * self.usr_np.log(temperature) + -8590.0 / temperature)
        conc_product = concentration[0] * concentration[1]
        return k * conc_product



==> scripts/examples/flop_counter.py <==
import numpy as np
import pytato as pt


class FLOPCounter(pt.transform.CachedWalkMapper):

    _fun_ops_per_sec = {'log': 12, 'exp': 20}

    def __init__(self):
        self.num_flops = 0
        self.num_log = 0
        self.num_exp = 0
        self.mem_access = 0
        self.mem_str = ''
        super().__init__()

    def map_placeholder(self, expr):
        self.mem_str += '\t Roofline: Recording mem access: '
        self.mem_str += f'came to {expr.name} with size {expr.size}\n'
        self.mem_access += 8*expr.size

    def get_cache_key(self, expr):
        return hash(expr)

    def map_foreign(self, expr):
        print(f'Got stuck with foreign object {type(expr)}')
        print('Exiting gracefully')
        exit()

    def map_index_lambda(self, expr):
        """
        Map the expression `expr` in each node of the computational
        graph to its corresponding higher-order operation.
        """
        from pytato.raising import index_lambda_to_high_level_op
        from pytato.raising import BinaryOp, C99CallOp

        hlo = index_lambda_to_high_level_op(expr)

        if isinstance(hlo, BinaryOp):

            if np.issubdtype(expr.dtype, np.floating):
                local_flops = expr.size
                self.num_flops += local_flops

        elif isinstance(hlo, C99CallOp):

            if hlo.function == 'exp':
                self.num_exp += 1
            elif hlo.function == 'log':
                self.num_log += 1

        super().map_index_lambda(expr)

    def total_flops(self, num_points):
        return (
            self.num_flops +
            num_points * self._fun_ops_per_sec['log'] * self.num_log +
            num_points * self._fun_ops_per_sec['exp'] * self.num_exp
        )


==> scripts/examples/fortran_bits.py <==
pyro_code = pyro.codegen.fortran90.gen_thermochem_code(sol)
with open(f'thermochem_{sol.name}.f90', 'w') as outf:
    print(pyro_code, file=outf)


==> scripts/examples/get_temp_bits.py <==
def get_temperature(self, energy, temp_init, mass_fractions,
                    do_energy=True):

    def cond_fun(temperature):
        f = energy - self.get_mixture_internal_energy_mass(
            temperature, mass_fractions
        )
        j = -self.get_mixture_specific_heat_cv_mass(
            temperature, mass_fractions
        )
        return self.usr_np.linalg.norm(f/j) > 1e-10

    def body_fun(temperature):
        f = energy - self.get_mixture_internal_energy_mass(
            temperature, mass_fractions
        )
        j = -self.get_mixture_specific_heat_cv_mass(
            temperature, mass_fractions
        )
        return temperature - f/j

    return jax.lax.while_loop(cond_fun, body_fun, temp_init)


==> scripts/examples/gpu_driver.py <==
import numpy as np
import cantera as ct
import pyrometheus as pyro
import loopy as lp
from flop_counter import FLOPCounter
from make_pyro import make_pyro_object
from make_mixture_arrays import from_equiv_ratio


def execute_kernel(queue, knl_exec, temp_dev, mass_frac_dev):

    num_rounds = 100

    from time import time
    queue.finish()
    t_start = time()
    for _ in range(num_rounds):
        _ = knl_exec(queue, temperature=temp_dev, mass_fractions=mass_frac_dev)
    queue.finish()
    return (time() - t_start)/num_rounds


def run(pyro_gas,):

    inner_length = 16
    num_x = 128 * inner_length
    num_y = 128 * inner_length
    temperature = pt.make_placeholder(
        name='temperature', shape=(num_x, num_y),
        dtype='float64'
    )
    mass_fractions = pt.make_placeholder(
        name='mass_fractions', shape=(pyro_gas.num_species, num_x, num_y),
        dtype='float64'
    )

    # Trace the computational graph
    density = pyro_gas.get_density(
        pyro_gas.one_atm, temperature, mass_fractions
    )
    omega = pyro_gas.get_net_production_rates(
        density, temperature, mass_fractions
    )

    pyro_graph = pt.make_dict_of_named_arrays({
        f'omega{i}': om for i, om in enumerate(omega)
    })

    # Count flops
    flop_counter = FLOPCounter()
    flop_counter(pyro_graph)
    print(f'Roofline: FLOP Count: {flop_counter.num_flops}, '
          f'log count: {flop_counter.num_log}, '
          f'exp count: {flop_counter.num_exp}')
    print(f'Roofline: Memory access: {flop_counter.mem_access}')

    # Execute in OpenCL with numerical data
    import pyopencl as cl
    from pyopencl.array import to_device
    ctx = cl.create_some_context()
    queue = cl.CommandQueue(ctx)
    num_rounds = 12

    num_flops = flop_counter.total_flops(
        ctx.devices[0].name, num_x * num_y
    )

    temp = 1200 * np.ones((num_x, num_y))
    mass_frac = np.zeros((pyro_gas.num_species, num_x, num_y))

    for i, y in enumerate(from_equiv_ratio(1, pyro_gas, np)):
        mass_frac[i] = y * np.ones((num_x, num_y))

    temp_dev = to_device(
        queue, temp
    )
    mass_frac_dev = to_device(
        queue, mass_frac
    )

    # Now parallelize
    from time import time
    from loopy import split_iname

    pyro_kernel = pt.generate_loopy(pyro_graph).program
    pyro_kernel_split = pyro_kernel
    for i_sp in range(len(pyro_graph)):
        for i_ax in [0, 1]:
            iname = f'omega{i_sp}_dim{i_ax}'
            pyro_kernel_split = split_iname(
                pyro_kernel_split, iname, inner_length, outer_tag=f'g.{i_ax}',
                inner_tag=f'l.{i_ax}'
            )

    print()
    print(pyro_kernel_split)
    print()

    pyro_exec = pyro_kernel_split.executor(queue)
    _ = pyro_exec(queue, temperature=temp_dev, mass_fractions=mass_frac_dev)
    # Run the SIMD program
    queue.finish()
    t_start = time()
    for _ in range(num_rounds):
        _ = pyro_exec(
            queue, temperature=temp_dev, mass_fractions=mass_frac_dev
        )
    queue.finish()
    t_elapsed = time() - t_start
    t_ppt = 1e12 * t_elapsed / num_x / num_y / num_rounds
    rate_b = num_rounds * num_flops / t_elapsed / 1e12
    print(f'time: {(t_elapsed / num_rounds):.4e} s')
    print(f'time per point: {t_ppt:.4e} ps')
    print(f'rate: {rate_b:.4e} T ops/s')
    return


if __name__ == '__main__':
    sol = ct.Solution('sandiego.yaml')
    pyro_cls = pyro.codegen.python.get_thermochem_class(sol)

    import pytato as pt
    pyro_gas = make_pyro_object(pyro_cls, pt)
    run(pyro_gas)


==> scripts/examples/jax_bits.py <==
import jax.numpy as jnp
pyro_gas = make_pyro_object(pyro_cls, jnp)

temp_guess = 1200
density, energy, mass_fractions = from_ignition_file(pyro_gas)

def chemical_source_term(mass_fractions):
    temperature = pyro_gas.get_temperature(energy, temp_guess, mass_fractions)
    return (
        pyro_gas.molecular_weights *
        pyro_gas.get_net_production_rates(density, temperature, mass_fractions)
    )

from jax import jacfwd
jacobian = jacfwd(chemical_source_term)
j_ad = jacobian(mass_fractions)
w_ad = chemical_source_term(mass_fractions)


==> scripts/examples/loopy_demo_bits.py <==
pyro_kernel = pt.generate_loopy(
    pyro_graph,
    function_name='chemical_source_terms',
).program
...
pyro_kernel = lp.split_iname(
    pyro_kernel, 'i', inner_length,
    outer_tag='g.0', inner_tag='l.0'
)
pyro_kernel = lp.split_iname(
    pyro_kernel_split, 'j', inner_length,
    outer_tag='g.1', inner_tag='l.1'
)

pyro_kernel = pyro_kernel.copy(target=lp.CudaTarget())
code_str = lp.generate_code_v2(pyro_kernel).device_code()

pyro_kernel = pyro_kernel
pyro_kernel = lp.add_prefetch(pyro_kernel, 'density',)
pyro_kernel = lp.add_prefetch(pyro_kernel, 'temperature',)
pyro_kernel = lp.add_prefetch(pyro_kernel, 'mass_fractions')


==> scripts/examples/loopy_kernel.py <==


def run(pyro_gas):

    pyro_kernel_orig = pt.generate_loopy(
        pyro_graph,
        function_name='chemical_source_terms',
    ).program

    all_inames = pyro_kernel_orig['chemical_source_terms'].inames
    inames_rnm_i = [n for n in all_inames if n[-1] == '0']
    inames_rnm_j = [n for n in all_inames if n[-1] == '1']

    pyro_kernel_fuse = pyro_kernel_orig
    pyro_kernel_fuse = lp.rename_inames(
        pyro_kernel_fuse, inames_rnm_i, 'i'
    )
    pyro_kernel_fuse = lp.rename_inames(
        pyro_kernel_fuse, inames_rnm_j, 'j'
    )


==> scripts/examples/loopy_split.py <==


def run():

    pyro_kernel_split = pyro_kernel_fuse
    pyro_kernel_split = lp.split_iname(
        pyro_kernel_split, 'i', inner_length,
        outer_tag='g.0', inner_tag='l.0'
    )
    pyro_kernel_split = lp.split_iname(
        pyro_kernel_split, 'j', inner_length,
        outer_tag='g.1', inner_tag='l.1'
    )

    pyro_kernel_fetch = pyro_kernel_split
    pyro_kernel_fetch = lp.add_prefetch(
        pyro_kernel_fetch, 'density',
    )
    pyro_kernel_fetch = lp.add_prefetch(
        pyro_kernel_fetch, 'temperature',
    )
    pyro_kernel_fetch = lp.add_prefetch(
        pyro_kernel_fetch, 'mass_fractions'
    )
    pyro_kernel_fetch = lp.add_inames_for_unused_hw_axes(
        pyro_kernel_fetch, 'id:*fetch*'
    )


==> scripts/examples/make_pyro.py <==
import jax
import jax.numpy as jnp
jax.config.update('jax_enable_x64', True)


def make_pyro_object(pyro_class, usr_np):
    if usr_np != jnp:
        return pyro_class(usr_np)

    class PyroJaxNumpy(pyro_class):

        def _pyro_make_array(self, res_list):
            """This works around (e.g.) numpy.exp not working with
            object arrays of numpy scalars. It defaults to making
            object arrays, however if an array consists of all
            scalars, it makes a "plain old" :class:`numpy.ndarray`.

            See ``this numpy bug <https://github.com/numpy/numpy/issues/18004>`
            for more context.

            """

            from numbers import Number
            # Needed to play nicely with Jax, which frequently creates
            # arrays of shape () when handed numbers
            all_numbers = all(
                isinstance(e, Number)
                or (isinstance(e, self.usr_np.ndarray) and e.shape == ())
                for e in res_list)

            if all_numbers:
                return self.usr_np.array(res_list, dtype=self.usr_np.float64)

            result = self._pyro_zeros_like(self.usr_np.array(res_list))

            # 'result[:] = res_list' may look tempting, however:
            # https://github.com/numpy/numpy/issues/16564
            for idx in range(len(res_list)):
                result = result.at[idx].set(res_list[idx])

            return result

        def _pyro_norm(self, argument, normord):
            """This works around numpy.linalg norm not working with scalars.

            If the argument is a regular ole number, it uses :func:`numpy.abs`,
            otherwise it uses ``usr_np.linalg.norm``.
            """
            # Wrap norm for scalars
            from numbers import Number
            if isinstance(argument, Number):
                return self.usr_np.abs(argument)
            # Needed to play nicely with Jax, which frequently creates
            # arrays of shape () when handed numbers
            if isinstance(
                    argument, self.usr_np.ndarray
            ) and argument.shape == ():
                return self.usr_np.abs(argument)
            return self.usr_np.linalg.norm(argument, normord)

        def get_temperature(self, energy, temp_init, mass_fractions,
                            do_energy=True):
            def cond_fun(temperature):
                f = energy - self.get_mixture_internal_energy_mass(
                    temperature, mass_fractions)
                j = -self.get_mixture_specific_heat_cv_mass(
                    temperature, mass_fractions)
                return self.usr_np.linalg.norm(f/j) > 1e-10

            def body_fun(temperature):
                f = energy - self.get_mixture_internal_energy_mass(
                    temperature, mass_fractions)
                j = -self.get_mixture_specific_heat_cv_mass(
                    temperature, mass_fractions)
                return temperature - f/j

            return jax.lax.while_loop(cond_fun, body_fun, temp_init)

    return PyroJaxNumpy(usr_np=usr_np)


==> scripts/examples/multilang_driver.py <==
import pyrometheus as pyro
import cantera as ct


def generate_fortran(sol):
    pyro_code = pyro.codegen.fortran90.gen_thermochem_code(sol)
    with open(f'thermochem_{sol.name}.f90', 'w') as outf:
        print(pyro_code, file=outf)


def generate_cpp(sol):
    pyro_code = pyro.codegen.cpp.gen_thermochem_code(sol)
    with open('thermochem_rshuff_sandiego.cpp', 'w') as outf:
        print(pyro_code, file=outf)


def generate_python(sol):
    pyro_code = pyro.codegen.python.gen_thermochem_code(sol)
    with open('thermochem_rshuff_sandiego.py', 'w') as outf:
        print(pyro_code, file=outf)


if __name__ == '__main__':
    sol = ct.Solution('sandiego.yaml')
    generate_fortran(sol)
    generate_cpp(sol)
    generate_python(sol)
    exit


==> scripts/examples/pyro_graph.py <==


def run(pyro_gas):
    inner_length = 32
    num_x = 32 * inner_length
    num_y = 32 * inner_length

    density = pt.make_placeholder(
        name='density', shape=(num_x, num_y),
        dtype='float64')
    temperature = pt.make_placeholder(
        name='temperature', shape=(num_x, num_y),
        dtype='float64')
    mass_fractions = pt.make_placeholder(
        name='mass_fractions',
        shape=(pyro_gas.num_species, num_x, num_y),
        dtype='float64')

    def chemical_source_term(density, temperature, mass_fractions):
        omega = pyro_gas.get_net_production_rates(
            density, temperature, mass_fractions)
        return pyro_gas._pyro_make_array([
            w * om for w, om in zip(pyro_gas.molecular_weights, omega)])

    omega = chemical_source_term(density, temperature, mass_fractions)
    pyro_graph = pt.make_dict_of_named_arrays({
        f'omega{i}': w for i, w in enumerate(omega)})


==> scripts/examples/pytato_bits.py <==
import pytato as pt
pyro_gas = make_pyro_object(pyro_cls, pt)

inner_length = 32
num_x = 32 * inner_length
num_y = 32 * inner_length
density = pt.make_placeholder(name='density', shape=(num_x, num_y), dtype='float64')
temperature = pt.make_placeholder(name='temperature', shape=(num_x, num_y), dtype='float64')
mass_fractions = pt.make_placeholder(name='mass_fractions', shape=(pyro_gas.num_species, num_x, num_y), dtype='float64')

def chemical_source_term(density, temperature, mass_fractions):
    omega = pyro_gas.get_net_production_rates(density, temperature, mass_fractions)
    return pyro_gas._pyro_make_array([
        w * om for w, om in zip(pyro_gas.molecular_weights, omega)
    ])

omega = chemical_source_term(density, temperature, mass_fractions)
pyro_graph = pt.make_dict_of_named_arrays({
    f'omega{i}': w for i, w in enumerate(omega)
})


==> scripts/examples/python_driver.py <==
import sys
import os
import yaml
import h5py
import numpy as np
import cantera as ct
import pyrometheus as pyro
from flop_counter import FLOPCounter
from make_pyro import make_pyro_object
from make_mixture_arrays import from_equiv_ratio
from reactors import HomogeneousReactor
from time_integ import (
    RungeKutta, CrankNicolson, create_time_windows)


def time_integration(scheme: int, config: dict, reactor: HomogeneousReactor):

    if scheme == 'implicit':
        step_size = 10 * config['step_size']
        num_snapshots = config['num_snapshots'] // 10
        time_integ = CrankNicolson(reactor)
    else:
        step_size = config['step_size']
        num_snapshots = config['num_snapshots']
        time_integ = RungeKutta(reactor)

    time_integ.configure(config)

    temperature = config['mixture']['temperature']
    mass_fractions = from_equiv_ratio(
        config['mixture']['equiv_ratio'], reactor.pyro_gas
    )
    time_integ.rxr.set_density_and_energy(
        reactor.pyro_gas.one_atm, temperature, mass_fractions
    )

    from numpy import empty, append
    state = empty(
        (num_snapshots,) + (reactor.num_species + 1,),
    )
    state[0] = append(mass_fractions, temperature)

    snap_times, time_windows = create_time_windows(
        config['initial_time'], config['final_time'],
        num_snapshots
    )
    for i, (ti, tf) in enumerate(time_windows):
        mass_fractions = time_integ.time_march(
            ti, tf,
            step_size,
            mass_fractions,
        )
        temperature = reactor.get_temperature(mass_fractions)
        state[i + 1] = append(mass_fractions, temperature)
        print(
            f'Time: {tf:.4e},'
            f'Temperature: {temperature:.4f}'
        )

    mode = 'a' if os.path.isfile(config['output_file_name']) else 'w'
    db = h5py.File(config['output_file_name'], mode)
    g = db.create_group(scheme)
    g.create_dataset('time', data=snap_times)
    g.create_dataset('state', data=state)
    db.close()
    return


def quick_example_calculation(pyro_gas, sol):
    """
    Demonstrate how to call Pyro routines to compute molar
    production rates and, for JAX NumPy, their derivatives.
    """

    # Set the state of the mixture
    print('Quick example calculation')
    print('Start with simple arrays')
    temperature = 1200
    sol.TP = temperature, pyro_gas.one_atm
    sol.set_equivalence_ratio(
        phi=1, fuel='H2:1',
        oxidizer='O2:0.21, N2:0.79'
    )
    mass_fractions = pyro_gas._pyro_make_array(sol.Y)

    # Compute the density and molar net production rates
    density = pyro_gas.get_density(
        pyro_gas.one_atm, temperature, mass_fractions
    )
    omega = pyro_gas.get_net_production_rates(
        density, temperature, mass_fractions
    )

    # Compare against Cantera
    assert pyro_gas.usr_np.linalg.norm(
        omega - sol.net_production_rates
    ) < 1e-14

    print('Example with simple arrays successful... '
          'Now showcase data on grids')

    # Set the mixture state
    num_x = 256
    num_y = 256
    mass_fractions = pyro_gas._pyro_make_array([
        pyro_gas.usr_np.tile(y, (num_y, num_x)) for y in sol.Y
    ])
    temperature = 1200 * pyro_gas.usr_np.ones((num_y, num_x))

    # Compute the density and molar net production rates
    density = pyro_gas.get_density(
        pyro_gas.one_atm, temperature, mass_fractions
    )
    omega = pyro_gas.get_net_production_rates(
        density, temperature, mass_fractions
    )
    print(omega.shape)

    for i, w in enumerate(omega):
        print(f'Species {i}: {w.shape}')
        assert pyro_gas.usr_np.linalg.norm(
            w - sol.net_production_rates[i]
        ) < 1e-14


def run_with_pytato(input_file, pyro_cls, sol):

    import pytato as pt
    pyro_gas = make_pyro_object(pyro_cls, pt)

    num_x = 1000
    num_y = 1000
    temperature = pt.make_placeholder(
        name='temperature', shape=(num_x, num_y),
        dtype='float64'
    )
    mass_fractions = pt.make_placeholder(
        name='mass_fractions', shape=(pyro_gas.num_species, num_x, num_y),
        dtype='float64'
    )

    # Trace the computational graph
    density = pyro_gas.get_density(
        pyro_gas.one_atm, temperature, mass_fractions
    )
    omega = pyro_gas.get_net_production_rates(
        density, temperature, mass_fractions
    )

    pyro_graph = pt.make_dict_of_named_arrays({
        f'omega{i}': om for i, om in enumerate(omega)
    })
    pyro_kernel = pt.generate_loopy(pyro_graph).program

    # Count flops
    flop_counter = FLOPCounter()
    flop_counter(pyro_graph)
    print(f'Roofline: FLOP Count: {flop_counter.num_flops}, '
          f'log count: {flop_counter.num_log}, '
          f'exp count: {flop_counter.num_exp}')
    print(f'Roofline: Memory access: {flop_counter.mem_access}')
    num_flops = flop_counter.total_flops(num_x * num_y)

    # Execute in OpenCL with numerical data
    import pyopencl as cl
    ctx = cl.create_some_context()
    queue = cl.CommandQueue(ctx)
    pyro_exec = pyro_kernel.executor(queue)
    num_rounds = 20

    temp = 1200 * np.ones((num_x, num_y))
    mass_frac = np.zeros((pyro_gas.num_species, num_x, num_y))

    for i, y in enumerate(from_equiv_ratio(1, pyro_gas, np)):
        mass_frac[i] = y * np.ones((num_x, num_y))

    from time import time
    queue.finish()
    t_start = time()
    for _ in range(num_rounds):
        _ = pyro_exec(
            queue, temperature=temp, mass_fractions=mass_frac
        )
    queue.finish()
    t_elapsed = time() - t_start
    rate_a = num_rounds * num_flops / t_elapsed / 1e12
    print(f'rate: {rate_a:.4e} G ops/s')

    # Now parallelize
    from loopy import split_iname
    inner_length = 32
    for i_sp in range(pyro_gas.num_species):
        for i_ax in [0, 1]:
            iname = f'omega{i_sp}_dim{i_ax}'
            pyro_kernel = split_iname(
                pyro_kernel, iname, inner_length, outer_tag=f'g.{i_ax}',
                inner_tag=f'l.{i_ax}'
            )

    pyro_exec = pyro_kernel.executor(queue)
    # Run the SIMD program
    queue.finish()
    t_start = time()
    for _ in range(num_rounds):
        _ = pyro_exec(
            queue, temperature=temp, mass_fractions=mass_frac
        )
    queue.finish()
    t_elapsed = time() - t_start
    rate_b = num_rounds * num_flops / t_elapsed / 1e12
    print(f'rate: {rate_b:.4e} G ops/s')

    print(f'speed-up: {(rate_b / rate_a):.4e}')
    return


def run_with_jax_numpy(input_file, pyro_cls, sol):

    import jax.numpy as jnp
    pyro_gas = make_pyro_object(pyro_cls, jnp)

    # Quick example of a calculation
    quick_example_calculation(pyro_gas, sol)

    # Implicit time integration
    reactor = HomogeneousReactor(pyro_gas)
    with open(input_file, 'r') as f:
        config = yaml.safe_load(f)
        time_integration('implicit', config, reactor)


def run_with_numpy(input_file, pyro_cls, sol):

    import numpy as np
    pyro_gas = make_pyro_object(pyro_cls, np)

    # Quick example of a calculation
    quick_example_calculation(pyro_gas, sol)

    # Explicit time integration
    reactor = HomogeneousReactor(pyro_gas)

    with open(input_file, 'r') as f:
        config = yaml.safe_load(f)
        time_integration('explicit', config, reactor)

    return


def run_pyro():

    sol = ct.Solution('sandiego.yaml')
    pyro_cls = pyro.codegen.python.get_thermochem_class(sol)

    if len(sys.argv) > 1:
        input_file = sys.argv[1]
    else:
        input_file = 'input/autoign_demo.yaml'

    # run_with_numpy(input_file, pyro_cls, sol)
    # run_with_jax_numpy(input_file, pyro_cls, sol)
    run_with_pytato(input_file, pyro_cls, sol)


if __name__ == '__main__':
    run_pyro()


==> scripts/examples/reactors.py <==
import numpy as np
import jax.numpy as jnp
from jax import jacfwd, jvp
from arraycontext import (
    dataclass_array_container,
    with_container_arithmetic
)
from dataclasses import field, dataclass
from domain import Operators


# {{{ AoS wrapper for autoignition simulations

@with_container_arithmetic(
    bcast_obj_array=False,
    bcast_container_types=(np.ndarray, jnp.ndarray),
    rel_comparison=False,
    eq_comparison=False,
)
@dataclass_array_container
@dataclass(frozen=True, eq=False)
class HomogeneousState:
    density: np.float64
    internal_energy: np.float64
    mass_fractions: np.ndarray

# }}}


# {{{ SoA wrapper for flow simulations

@with_container_arithmetic(
    bcast_obj_array=False,
    bcast_container_types=(np.ndarray,),
    rel_comparison=False,
    eq_comparison=False,
)
@dataclass_array_container
@dataclass(frozen=True, eq=False)
class FlameState:
    momentum: np.ndarray
    total_energy: np.ndarray
    densities: np.ndarray = field(
        default_factory=lambda: np.empty((0,), dtype=object)
    )

    @property
    def velocity(self,):
        return self.momentum

    @property
    def pressure(self,):
        return self.total_energy

    @property
    def mass_fractions(self,):
        return self.densities

# }}}


class Reactor:

    def __init__(self, pyro_gas):
        self.pyro_gas = pyro_gas

    def rhs(self, state):
        raise NotImplementedError

    @property
    def num_species(self):
        return self.pyro_gas.num_species


class HomogeneousReactor(Reactor):

    def set_density_and_energy(self, pressure, temperature,
                               mass_fractions):
        self.density = self.pyro_gas.get_density(
            pressure, temperature, mass_fractions
        )
        self.energy = self.pyro_gas.get_mixture_internal_energy_mass(
            temperature, mass_fractions
        )
        self.temp_guess = temperature

    def get_temperature(self, mass_fractions):
        return self.pyro_gas.get_temperature(
            self.energy, self.temp_guess,
            mass_fractions,
            do_energy=True
        )

    def rhs(self, mass_fractions,):
        temperature = self.get_temperature(mass_fractions)
        return (
            self.pyro_gas.molecular_weights *
            self.pyro_gas.get_net_production_rates(
                self.density, temperature,
                mass_fractions
            ) / self.density
        )

    def adjoint_rhs(self, aug_state, params,):
        num_vars = self.pyro_gas.num_species
        num_params = len(params)

        fwd_state = aug_state[:num_vars]
        adj_state = aug_state[num_vars:-num_params]

        f, (a_df_ds, a_df_dp) = jvp(
            self.rhs, (fwd_state, params), adj_state
        )
        return self.pyro_gas._pyro_make_array([
            f, -a_df_ds, -a_df_dp
        ])

    jac = jacfwd(rhs, argnums=1)


class Flame(Reactor):

    def __init__(self,
                 pyro_gas,
                 op: Operators,
                 transport_model):
        self.pyro_gas = pyro_gas
        self.op = op
        if transport_model == 'le':
            self.species_mass_flux = self.species_mass_flux_consle
        elif transport_model == 'mixavg':
            self.species_mass_flux = self.species_mass_flux_mixavg
        else:
            self.species_mass_flux = self.species_mass_flux_consle

    def configure_buffer_zones(self,
                               buffer_support,
                               buffer_rate,
                               buffer_target: FlameState,
                               domain_support):
        self.buffer_support = buffer_support
        self.buffer_rate = buffer_rate
        self.buffer_target = buffer_target
        self.buffer_strength = (buffer_support * buffer_rate).ravel()
        self.domain_support = domain_support

    def set_temperature_guess(self, temp_guess):
        self.temp_guess = temp_guess

    def filter_state(self, cons_vars):
        return FlameState(
            self.op.filt(cons_vars.momentum),
            self.op.filt(cons_vars.total_energy),
            self.pyro_gas._pyro_make_array([
                self.op.filt(d) for d in cons_vars.densities
            ])
        )

    def rhs(self, cons_vars: FlameState):
        prim_vars, density, temperature = self.equation_of_state(
            cons_vars
        )
        d_finv_dx = self.inviscid_flux_divergence(
            cons_vars, prim_vars, density, temperature
        )
        d_fvis_dx = self.viscous_flux_divergence(
            cons_vars, prim_vars, density, temperature
        )
        omega = self.chemical_source_term(
            prim_vars, density, temperature
        )
        boundary_penalty = self.buffer_zone(cons_vars)
        return omega + d_fvis_dx - d_finv_dx - boundary_penalty

    def equation_of_state(self, cons_vars: FlameState) -> FlameState:
        """
        Evaluate primitive variables from conserved variables.
        """
        density = self.pyro_gas.usr_np.sum(
            cons_vars.densities, axis=0
        )
        mass_fractions = cons_vars.densities / density
        velocity = cons_vars.momentum / density
        energy = (
            cons_vars.total_energy / density -
            0.5 * velocity ** 2
        )

        temperature = self.pyro_gas.get_temperature(
            energy, self.temp_guess, mass_fractions,
            do_energy=True
        )
        pressure = self.pyro_gas.get_pressure(
            density, temperature, mass_fractions
        )
        return FlameState(
            velocity, pressure, mass_fractions
        ), density, temperature

    def wavespeed(self,
                  cons_vars: FlameState,
                  prim_vars: FlameState,
                  density, temperature):
        gamma = (
            self.pyro_gas.get_mixture_specific_heat_cp_mass(
                temperature, prim_vars.mass_fractions
            ) /
            self.pyro_gas.get_mixture_specific_heat_cv_mass(
                temperature, prim_vars.mass_fractions
            )
        )
        sound_speed = self.pyro_gas.usr_np.sqrt(
            gamma * prim_vars.pressure / density
        )
        return self.pyro_gas.usr_np.max(
            self.pyro_gas.usr_np.abs(prim_vars.velocity) + sound_speed
        )

    def chemical_source_term(self,
                             prim_vars: FlameState,
                             density, temperature):
        return FlameState(
            self.pyro_gas.usr_np.zeros_like(prim_vars.momentum),
            self.pyro_gas.usr_np.zeros_like(prim_vars.total_energy),
            self.domain_support * (
                self.pyro_gas.molecular_weights *
                self.pyro_gas.get_net_production_rates(
                    density, temperature,
                    prim_vars.mass_fractions
                )
            )
        )

    def inviscid_flux_divergence(self,
                                 cons_vars: FlameState,
                                 prim_vars: FlameState,
                                 density, temperature):
        """
        Compute the divergence of the inviscid flux.
        """
        # w = self.wavespeed(
        #     cons_vars, prim_vars, density, temperature
        # )
        # lap_q = FlameState(
        #     0.5 * w * self.op.laplacian(
        #         cons_vars.momentum
        #     ) * self.domain_support,
        #     0.5 * w * self.op.laplacian(
        #         cons_vars.total_energy
        #     ) * self.domain_support,
        #     self.pyro_gas._pyro_make_array([
        #         0.5 * w * self.op.laplacian(d) * self.domain_support
        #         for d in cons_vars.densities
        #     ])
        # )
        return FlameState(
            self.domain_support * self.op.d_dx(
                (cons_vars.momentum**2 / density) + prim_vars.pressure
            ),
            self.domain_support * self.op.d_dx(
                prim_vars.velocity * (
                    cons_vars.total_energy + prim_vars.pressure
                )
            ),
            self.pyro_gas._pyro_make_array([
                self.domain_support * self.op.d_dx(prim_vars.velocity * d)
                for d in cons_vars.densities
            ])
        )
        # return df_dx  # - lap_q

    def viscous_flux_divergence(self,
                                cons_vars: FlameState,
                                prim_vars: FlameState,
                                density, temperature):
        """
        Compute the divergence of the viscous flux.
        """
        # Velocity & temperature gradients
        du_dx = self.op.d_dx(prim_vars.velocity)
        dt_dx = self.op.d_dx(temperature)

        # Transport properties
        visc = self.pyro_gas.get_mixture_viscosity_mixavg(
            temperature, prim_vars.mass_fractions
        )
        cond = self.pyro_gas.get_mixture_thermal_conductivity_mixavg(
            temperature, prim_vars.mass_fractions
        )

        mass_flux, heat_flux_m = self.species_mass_flux(
            prim_vars, density, temperature, cond
        )

        # Other fluxes
        viscous_stress = (4/3) * visc * du_dx
        viscous_diss = prim_vars.velocity * viscous_stress
        heat_flux = cond * dt_dx + heat_flux_m
        # Return flux divergence
        return FlameState(
            self.domain_support * self.op.d_dx(viscous_stress),
            self.domain_support * (
                self.op.d_dx(viscous_diss) + self.op.d_dx(heat_flux)
            ),
            self.pyro_gas._pyro_make_array([
                self.domain_support * self.op.d_dx(d) for d in mass_flux
            ])
        )

    def species_mass_flux_consle(self,
                                 prim_vars,
                                 density,
                                 temperature,
                                 cond):
        cp_mix = self.pyro_gas.get_mixture_specific_heat_cp_mass(
            temperature, prim_vars.mass_fractions
        )
        diff = cond / (density * cp_mix)
        return np.array([
            density * diff * self.op.d_dx(y)
            for y in prim_vars.mass_fractions
        ]), np.zeros_like(density)

    def species_mass_flux_mixavg(self,
                                 prim_vars,
                                 density,
                                 temperature,
                                 cond):
        # Species enthalpies
        enthalpies = (
            self.pyro_gas.molecular_weights *
            self.pyro_gas.get_species_enthalpies_rt(
                temperature
            )
        ) * self.pyro_gas.gas_constant * temperature

        # Species mole fractions
        mol_weight = self.pyro_gas.get_mix_molecular_weight(
            prim_vars.mass_fractions
        )
        mole_frac = self.pyro_gas.get_mole_fractions(
            mol_weight, prim_vars.mass_fractions
        )

        # Diffusivities
        diff = self.pyro_gas.get_species_mass_diffusivities_mixavg(
            prim_vars.pressure, temperature, prim_vars.mass_fractions
        )

        # Fluxes
        mixavg_flux = (
            (density * self.pyro_gas.molecular_weights / mol_weight) *
            np.array([
                d * self.op.d_dx(x) for d, x in zip(diff, mole_frac)
            ], dtype=np.float64)
        )
        corr_flux = -prim_vars.mass_fractions * self.pyro_gas.usr_np.sum(
            mixavg_flux, axis=0
        )
        mass_flux = mixavg_flux + corr_flux

        heat_flux = self.op.usr_np.sum(
            enthalpies * mass_flux,
            axis=0
        )
        return mass_flux, heat_flux

    def buffer_zone(self, state):
        return FlameState(
            self.buffer_strength * (
                state.momentum - self.buffer_target.momentum
            ),
            self.buffer_strength * (
                state.total_energy - self.buffer_target.total_energy
            ),
            self.buffer_strength * (
                state.densities - self.buffer_target.densities
            )
        )


==> scripts/examples/results_bits.py <==
sol = ct.Solution('sandiego.yaml')
pyro_cls = pyro.codegen.python.get_thermochem_class(sol)

import numpy as np
pyro_gas = make_pyro_object(pyro_cls, np)

temperature = 1200
sol.TP = temperature, pyro_gas.one_atm
sol.set_equivalence_ratio(phi=1, fuel='H2:1',
                          oxidizer='O2:0.21, N2:0.79')
mass_fractions = pyro_gas._pyro_make_array(sol.Y)

# Compute the density and molar net production rates
density = pyro_gas.get_density(pyro_gas.one_atm, temperature, mass_fractions)
omega = pyro_gas.get_net_production_rates(density, temperature, mass_fractions)

# Compare against Cantera
assert pyro_gas.usr_np.linalg.norm(omega - sol.net_production_rates) < 1e-14

num_x = 256
num_y = 256
mass_fractions = pyro_gas._pyro_make_array([
    pyro_gas.usr_np.tile(y, (num_y, num_x)) for y in sol.Y
])
temperature = 1200 * pyro_gas.usr_np.ones((num_y, num_x))

# Compute the density and molar net production rates
density = pyro_gas.get_density(pyro_gas.one_atm, temperature, mass_fractions)
omega = pyro_gas.get_net_production_rates(density, temperature, mass_fractions)


==> scripts/examples/symbolic.py <==


class Expression:

    # Definition
    def __init__(self, children):
        self.children = children

    # Binary operations, e.g.: expr -> expr + expr, etc.
    def __add__(self, other):
        return Sum((self, other))

    def __mul__(self, other):
        return Product((self, other))

    def __truediv__(self, other):
        return Quotient(self, other)

    # Function calls: expr -> f(expr)
    def __call__(self, other):
        return Call(self, other)

    # Indexing: expr -> expr[i]
    def __getitem__(self, other):
        return Subscript(self, other)

    # Reverse methods
    def __radd__(self, other):
        return Sum((other, self))

    def __rmul__(self, other):
        return Product((other, self))

    def __rtruediv__(self, other):
        return Quotient(other, self)


class Variable(Expression):
    mapper_method = 'map_variable'

    def __init__(self, name):
        self.name = name


class Sum(Expression):
    mapper_method = 'map_sum'

    def __add__(self, other):
        if isinstance(other, Sum):
            return Sum(self.children + other.children)
        return Sum(self.children + (other,))


class Product(Expression):
    mapper_method = 'map_product'

    def __mul__(self, other):
        if isinstance(other, Product):
            return Product(self.children + other.children)
        return Product(self.children + (other,))


class Quotient(Expression):
    mapper_method = 'map_quotient'

    def __init__(self, num, den):
        self.num = num
        self.den = den


class Call(Expression):
    mapper_method = 'map_call'

    def __init__(self, fn_name, fn_arg):
        self.fn_name = fn_name
        self.fn_arg = fn_arg


class Subscript(Expression):
    mapper_method = 'map_subscript'

    def __init__(self, ary, idx):
        self.a = ary
        self.i = idx


temp = Variable('temperature')
conc = Variable('concentration')
print(temp.name)
# >>> temperature
print(conc.name)
# >>> concentration


m = 0
n = 1
conc_product = conc[m] * conc[n]


def rec_example(expr):
    if isinstance(expr, Variable):
        print(f'\t Reached a leaf with name {expr.name}')
    elif isinstance(expr, int):
        print(f'\t Reached a numeric leaf with value {expr}')
    else:
        print(f'Visited node of type {type(expr)}')

    if isinstance(expr, Variable) or isinstance(expr, int):
        return
    else:
        children = ((expr.a, expr.i) if isinstance(expr, Subscript)
                    else expr.children)
        for c in children:
            rec_example(c)


rec_example(conc_product)
# >>> Visited node of type <class 'symbolic.Product'>
# >>> Visited node of type <class 'symbolic.Subscript'>
# >>>      Reached a symbolic leaf with name concentration
# >>>	     Reached a numeric leaf with value 0
# >>> Visited node of type <class 'symbolic.Subscript'>
# >>>      Reached a symbolic leaf with name concentration
# >>>      Reached a numeric leaf with value 1


class CodeGenerationMapper:
    prec = {'var': 0, 'call': 1, 'sum': 2, 'mul': 3, 'div': 4, 'sub': 5}

    def parenthesize(self, expr_str, prec_expr, prec):
        if prec and prec > prec_expr:
            return f'({expr_str})'  # parenthesize result
        else:
            return expr_str

    def rec(self, expr, *args):
        import numbers
        if isinstance(expr, numbers.Number):
            return f'{expr}'
        if args:
            return getattr(self, expr.mapper_method)(expr, *args)
        else:
            return getattr(self, expr.mapper_method)(expr, None)

    def map_variable(self, expr, precedent):
        return expr.name

    def map_sum(self, expr, prec):
        return self.parenthesize(
            ' + '.join([self.rec(c, self.prec['sum']) for c in expr.children]),
            self.prec['sum'], prec)

    def map_product(self, expr, prec):
        return self.parenthesize(
            ' * '.join([self.rec(c, self.prec['mul']) for c in expr.children]),
            self.prec['mul'], prec)

    def map_quotient(self, expr, prec):
        return self.parenthesize(
            ' / '.join([
                self.rec(expr.num), self.rec(expr.den)
            ]),
            self.prec['div'], prec
        )

    def map_subscript(self, expr, prec):
        ids = expr.i.name if isinstance(expr.i, Variable) else str(expr.i)
        return '{:s}[{:s}]'.format(self.rec(expr.a, self.prec['sub']), ids)

    def map_call(self, expr, prec):
        return 'self.usr_np.{:s}({:s})'.format(
            self.rec(expr.fn_name, self.prec['call']),
            self.rec(expr.fn_arg, self.prec['call'])
        )


class FortranMapper(CodeGenerationMapper):

    def map_subscript(self, expr, prec):
        ids = expr.i.name if isinstance(expr.i, Variable) else str(expr.i + 1)
        return '{:s}({:s})'.format(self.rec(expr.a, self.prec['sub']), ids)

    def map_call(self, expr, prec):
        return '{:s}({:s})'.format(
            self.rec(expr.fn_name, self.prec['call']),
            self.rec(expr.fn_arg, self.prec['call'])
        )


==> scripts/examples/thermochem_rshuff_sandiego.cpp <==
template <typename ContainerT, typename ScalarT>
struct thermochemistry
{
  typedef ContainerT container_type;
  typedef ScalarT scalar_type;    

  static ContainerT get_net_production_rates(ScalarT rho,
					     ScalarT temperature,
					     ContainerT const &mass_fractions)
  {
    ContainerT concentrations = get_concentrations(rho, mass_fractions);
    ContainerT r_net = get_net_rates_of_progress(temperature, concentrations);
    ContainerT omega = {
      // Array-based expressions representing Equation (6) e.g.,
      // r_net[1] + r_net[2] - r_net[3] ...
    };
    return omega;
  }
};




==> scripts/examples/thermochem_rshuff_sandiego.py <==
import numpy as np


class Thermochemistry:

    def __init__(self, usr_np=np):

        self.usr_np = usr_np

    def get_net_production_rates(self, rho, temperature, mass_fractions):
        concentrations = self.get_concentrations(rho, mass_fractions)
        r_net = self.get_net_rates_of_progress(temperature, concentrations)
        return self._pyro_make_array([
            # Array-based expressions representing Equation (6) e.g.,
            # r_net[1] + r_net[2] - r_net[3] ...
        ])


==> scripts/pyro_flops.py <==
# import sys
# import yaml
import pyopencl as cl
import pytato as pt
import loopy as lp
import numpy as np
from arraycontext import PyOpenCLArrayContext, PytatoPyOpenCLArrayContext


my_functions = ['exp', 'log']


def run_fun_cl(fun):

    cl_ctx = cl.create_some_context(interactive=True)
    queue = cl.CommandQueue(cl_ctx)
    actx = PyOpenCLArrayContext(queue, force_device_scalars=True)

    # TODO make type a parameter, allow 64-bit

    wg_size = 16
    n_indep = 100
    n_rounds = 10

    from mako.template import Template
    src = Template("""
        #define lid(N) ((int) get_local_id(N))
        #define gid(N) ((int) get_group_id(N))

        __kernel void __attribute__ ((reqd_work_group_size(${wg_size}, 1, 1))) cl_log(
            __global float *__restrict__ out
        )
        {
          out[lid(0)] = (
            %for i in range(n_indep):
            + ${fun}(1.0 + (float) (lid(0) + 0.01 * ${i}))
            %endfor
            );
        }
    """, strict_undefined=True).render(
        wg_size=wg_size,
        n_indep=n_indep,
        fun=fun,
        )
    print(src)

    prg = cl.Program(cl_ctx, src).build()

    num_x = wg_size*100000
    out = cl.array.to_device(
        actx.queue, np.zeros(num_x, dtype=np.float32)
    )

    out_np = actx.to_numpy(out)
    #print(out_np)

    from time import time
    queue.finish()
    t_start = time()
    for i in range(n_rounds):
        prg.cl_log(actx.queue, (num_x,), (16,), out.data)
    queue.finish()
    elapsed = time() - t_start

    n_ops = num_x * n_indep * n_rounds
    print(f"rate: {n_ops/elapsed/1e9} G ops/s")

    out_np = actx.to_numpy(out)
    #print(out_np)
    #print(np.log(1 + np.linspace(0, num_x-1, num_x)))


def run_fun_loopy(fun):

    assert fun in my_functions

    cl_ctx = cl.create_some_context(interactive=True)
    queue = cl.CommandQueue(cl_ctx)

    # Loopy
    prog = lp.make_kernel(
        '{ [i]: 0<=i<n }',
        f'out[i] = {fun}(1 + i/n)',
        assumptions='n>=1'
    )
    prog = lp.split_iname(prog, 'i', 256, inner_tag='l.0',
                          outer_tag='g.0')
    print(prog)

    # Call
    num_x = 100000000

    from time import time
    queue.finish()
    start_t = time()
    _, out = prog.executor(cl_ctx)(queue, n=num_x)
    queue.finish()
    elapsed = time() - start_t

    print(elapsed)

    with open(fun + '_code.cl', 'w') as output_file:
        print(lp.generate_code_v2(prog).device_code(),
              file=output_file)

    return


def run_fun_pytato(fun):

    assert fun in my_functions

    cl_ctx = cl.create_some_context(interactive=True)
    queue = cl.CommandQueue(cl_ctx)
    actx = PytatoPyOpenCLArrayContext(queue)

    num_x = 100000000

    a = pt.make_placeholder('a', shape=(num_x,), dtype='float64')
    result = pt.DictOfNamedArrays({
        fun + '_a': getattr(actx.np, fun)(a)
    }, tags=None)

    # To Loopy
    prog = pt.generate_loopy(
        result, options=lp.Options(no_numpy=True, return_dict=True)
    ).program
    prog = lp.split_iname(prog, f'{fun}_a_dim0', 16, inner_tag='l.0',
                          outer_tag='g.0')
    with open(fun + '_code.cl', 'w') as output_file:
        print(lp.generate_code_v2(prog).device_code(),
              file=output_file)

    # Call
    from numpy.random import randn
    a = 1 + 0.1 * randn(num_x,)
    a_dev = cl.array.to_device(queue, a)

    from time import time
    queue.finish()
    start_t = time()
    _, out = prog.executor(cl_ctx)(queue, a=a_dev)
    queue.finish()
    elapsed = time() - start_t

    print(elapsed)

    # actx = PyOpenCLArrayContext(queue, force_device_scalars=True)
    # print(np.allclose(np.log(a), actx.to_numpy(out['fun_a'])))
    return


if __name__ == '__main__':

    run_fun_cl('log')
    exit()


==> scripts/pyro_sandiego.py <==
"""
.. autoclass:: Thermochemistry
"""


import numpy as np


class Thermochemistry:
    """
    .. attribute:: model_name
    .. attribute:: num_elements
    .. attribute:: num_species
    .. attribute:: num_reactions
    .. attribute:: num_falloff
    .. attribute:: one_atm

        Returns 1 atm in SI units of pressure (Pa).

    .. attribute:: gas_constant
    .. attribute:: species_names
    .. attribute:: species_indices

    .. automethod:: get_specific_gas_constant
    .. automethod:: get_density
    .. automethod:: get_pressure
    .. automethod:: get_mix_molecular_weight
    .. automethod:: get_concentrations
    .. automethod:: get_mole_fractions
    .. automethod:: get_mixture_specific_heat_cp_mass
    .. automethod:: get_mixture_specific_heat_cv_mass
    .. automethod:: get_mixture_enthalpy_mass
    .. automethod:: get_mixture_internal_energy_mass
    .. automethod:: get_species_viscosities
    .. automethod:: get_mixture_viscosity_mixavg
    .. automethod:: get_species_thermal_conductivities
    .. automethod:: get_mixture_thermal_conductivity_mixavg
    .. automethod:: get_species_binary_mass_diffusivities
    .. automethod:: get_species_mass_diffusivities_mixavg
    .. automethod:: get_species_specific_heats_r
    .. automethod:: get_species_enthalpies_rt
    .. automethod:: get_species_entropies_r
    .. automethod:: get_species_gibbs_rt
    .. automethod:: get_equilibrium_constants
    .. automethod:: get_temperature
    .. automethod:: __init__
    """

    def __init__(self, usr_np=np):
        """Initialize thermochemistry object for a mechanism.

        Parameters
        ----------
        usr_np
            :mod:`numpy`-like namespace providing at least the following functions,
            for any array ``X`` of the bulk array type:

            - ``usr_np.log(X)`` (like :data:`numpy.log`)
            - ``usr_np.log10(X)`` (like :data:`numpy.log10`)
            - ``usr_np.exp(X)`` (like :data:`numpy.exp`)
            - ``usr_np.where(X > 0, X_yes, X_no)`` (like :func:`numpy.where`)
            - ``usr_np.linalg.norm(X, np.inf)`` (like :func:`numpy.linalg.norm`)

            where the "bulk array type" is a type that offers arithmetic analogous
            to :class:`numpy.ndarray` and is used to hold all types of (potentialy
            volumetric) "bulk data", such as temperature, pressure, mass fractions,
            etc. This parameter defaults to *actual numpy*, so it can be ignored
            unless it is needed by the user (e.g. for purposes of
            GPU processing or automatic differentiation).

        """

        self.usr_np = usr_np
        self.model_name = 'mechs/sandiego.yaml'
        self.num_elements = 3
        self.num_species = 9
        self.num_reactions = 24
        self.num_falloff = 2

        self.one_atm = 101325.0
        self.gas_constant = 8314.46261815324
        self.big_number = 1.0e300

        self.species_names = ['H2', 'H', 'O2', 'O', 'OH', 'HO2', 'H2O2', 'H2O', 'N2']
        self.species_indices = {'H2': 0, 'H': 1, 'O2': 2, 'O': 3, 'OH': 4, 'HO2': 5, 'H2O2': 6, 'H2O': 7, 'N2': 8}

        self.wts = np.array([2.016, 1.008, 31.998, 15.999, 17.007, 33.006, 34.014, 18.015, 28.014])
        self.iwts = 1/self.wts

    def _pyro_zeros_like(self, argument):
        # FIXME: This is imperfect, as a NaN will stay a NaN.
        return 0 * argument

    def _pyro_make_array(self, res_list):
        """This works around (e.g.) numpy.exp not working with object
        arrays of numpy scalars. It defaults to making object arrays, however
        if an array consists of all scalars, it makes a "plain old"
        :class:`numpy.ndarray`.

        See ``this numpy bug <https://github.com/numpy/numpy/issues/18004>`__
        for more context.
        """

        from numbers import Number
        all_numbers = all(isinstance(e, Number) for e in res_list)

        dtype = np.float64 if all_numbers else object
        result = np.empty((len(res_list),), dtype=dtype)

        # 'result[:] = res_list' may look tempting, however:
        # https://github.com/numpy/numpy/issues/16564
        for idx in range(len(res_list)):
            result[idx] = res_list[idx]

        return result

    def _pyro_norm(self, argument, normord):
        """This works around numpy.linalg norm not working with scalars.

        If the argument is a regular ole number, it uses :func:`numpy.abs`,
        otherwise it uses ``usr_np.linalg.norm``.
        """
        # Wrap norm for scalars

        from numbers import Number

        if isinstance(argument, Number):
            return np.abs(argument)
        return self.usr_np.linalg.norm(argument, normord)

    def species_name(self, species_index):
        return self.species_name[species_index]

    def species_index(self, species_name):
        return self.species_indices[species_name]

    def get_specific_gas_constant(self, mass_fractions):
        return self.gas_constant * (
                    + self.iwts[0]*mass_fractions[0]
                    + self.iwts[1]*mass_fractions[1]
                    + self.iwts[2]*mass_fractions[2]
                    + self.iwts[3]*mass_fractions[3]
                    + self.iwts[4]*mass_fractions[4]
                    + self.iwts[5]*mass_fractions[5]
                    + self.iwts[6]*mass_fractions[6]
                    + self.iwts[7]*mass_fractions[7]
                    + self.iwts[8]*mass_fractions[8]
                )

    def get_density(self, p, temperature, mass_fractions):
        mmw = self.get_mix_molecular_weight(mass_fractions)
        rt = self.gas_constant * temperature
        return p * mmw / rt

    def get_pressure(self, rho, temperature, mass_fractions):
        mmw = self.get_mix_molecular_weight(mass_fractions)
        rt = self.gas_constant * temperature
        return rho * rt / mmw

    def get_mix_molecular_weight(self, mass_fractions):
        return 1/(
                    + self.iwts[0]*mass_fractions[0]
                    + self.iwts[1]*mass_fractions[1]
                    + self.iwts[2]*mass_fractions[2]
                    + self.iwts[3]*mass_fractions[3]
                    + self.iwts[4]*mass_fractions[4]
                    + self.iwts[5]*mass_fractions[5]
                    + self.iwts[6]*mass_fractions[6]
                    + self.iwts[7]*mass_fractions[7]
                    + self.iwts[8]*mass_fractions[8]
                )

    def get_concentrations(self, rho, mass_fractions):
        return self._pyro_make_array([
            self.iwts[0] * mass_fractions[0] * rho,
            self.iwts[1] * mass_fractions[1] * rho,
            self.iwts[2] * mass_fractions[2] * rho,
            self.iwts[3] * mass_fractions[3] * rho,
            self.iwts[4] * mass_fractions[4] * rho,
            self.iwts[5] * mass_fractions[5] * rho,
            self.iwts[6] * mass_fractions[6] * rho,
            self.iwts[7] * mass_fractions[7] * rho,
            self.iwts[8] * mass_fractions[8] * rho,
                ])

    def get_mole_fractions(self, mix_mol_weight, mass_fractions):
        return self._pyro_make_array([
            self.iwts[0] * mass_fractions[0] * mix_mol_weight,
            self.iwts[1] * mass_fractions[1] * mix_mol_weight,
            self.iwts[2] * mass_fractions[2] * mix_mol_weight,
            self.iwts[3] * mass_fractions[3] * mix_mol_weight,
            self.iwts[4] * mass_fractions[4] * mix_mol_weight,
            self.iwts[5] * mass_fractions[5] * mix_mol_weight,
            self.iwts[6] * mass_fractions[6] * mix_mol_weight,
            self.iwts[7] * mass_fractions[7] * mix_mol_weight,
            self.iwts[8] * mass_fractions[8] * mix_mol_weight,
                ])

    def get_mass_average_property(self, mass_fractions, spec_property):
        return sum([mass_fractions[i] * spec_property[i] * self.iwts[i]
                    for i in range(self.num_species)])

    def get_mixture_specific_heat_cp_mass(self, temperature, mass_fractions):
        cp0_r = self.get_species_specific_heats_r(temperature)
        cpmix = self.get_mass_average_property(mass_fractions, cp0_r)
        return self.gas_constant * cpmix

    def get_mixture_specific_heat_cv_mass(self, temperature, mass_fractions):
        cp0_r = self.get_species_specific_heats_r(temperature) - 1.0
        cpmix = self.get_mass_average_property(mass_fractions, cp0_r)
        return self.gas_constant * cpmix

    def get_mixture_enthalpy_mass(self, temperature, mass_fractions):
        h0_rt = self.get_species_enthalpies_rt(temperature)
        hmix = self.get_mass_average_property(mass_fractions, h0_rt)
        return self.gas_constant * temperature * hmix

    def get_mixture_internal_energy_mass(self, temperature, mass_fractions):
        e0_rt = self.get_species_enthalpies_rt(temperature) - 1.0
        emix = self.get_mass_average_property(mass_fractions, e0_rt)
        return self.gas_constant * temperature * emix

    def get_species_viscosities(self, temperature):
        return self._pyro_make_array([
                self.usr_np.sqrt(temperature)*(-0.00018517475885520567 + 0.0003891974465432855*self.usr_np.log(temperature) + -6.981604708798063e-05*self.usr_np.log(temperature)**2 + 6.364547895894368e-06*self.usr_np.log(temperature)**3 + -2.1121644237603683e-07*self.usr_np.log(temperature)**4)**2,
                self.usr_np.sqrt(temperature)*(-0.005034401953286708 + 0.002776943100067015*self.usr_np.log(temperature) + -0.0005057792808716095*self.usr_np.log(temperature)**2 + 4.179703126170843e-05*self.usr_np.log(temperature)**3 + -1.2898934783550707e-06*self.usr_np.log(temperature)**4)**2,
                self.usr_np.sqrt(temperature)*(-0.005801490698395276 + 0.003392952010388991*self.usr_np.log(temperature) + -0.0006367679782763888*self.usr_np.log(temperature)**2 + 5.437791327365354e-05*self.usr_np.log(temperature)**3 + -1.7323741579613077e-06*self.usr_np.log(temperature)**4)**2,
                self.usr_np.sqrt(temperature)*(-0.00425439228097845 + 0.0026940981513209564*self.usr_np.log(temperature) + -0.0005124612565786594*self.usr_np.log(temperature)**2 + 4.469191176248275e-05*self.usr_np.log(temperature)**3 + -1.4505298562278284e-06*self.usr_np.log(temperature)**4)**2,
                self.usr_np.sqrt(temperature)*(-0.0043198756973357386 + 0.002735565589980337*self.usr_np.log(temperature) + -0.0005203490373977212*self.usr_np.log(temperature)**2 + 4.537980767625658e-05*self.usr_np.log(temperature)**3 + -1.4728563471197644e-06*self.usr_np.log(temperature)**4)**2,
                self.usr_np.sqrt(temperature)*(-0.005846650259685404 + 0.003419363191969029*self.usr_np.log(temperature) + -0.0006417246633832935*self.usr_np.log(temperature)**2 + 5.480119805250621e-05*self.usr_np.log(temperature)**3 + -1.7458591846603658e-06*self.usr_np.log(temperature)**4)**2,
                self.usr_np.sqrt(temperature)*(-0.005890786984572225 + 0.00344517617646359*self.usr_np.log(temperature) + -0.0006465690826083298*self.usr_np.log(temperature)**2 + 5.521489569034844e-05*self.usr_np.log(temperature)**3 + -1.7590387837626748e-06*self.usr_np.log(temperature)**4)**2,
                self.usr_np.sqrt(temperature)*(0.014933228200031118 + -0.008193670414130622*self.usr_np.log(temperature) + 0.0016828272719692343*self.usr_np.log(temperature)**2 + -0.00014573852839879653*self.usr_np.log(temperature)**3 + 4.601166862335289e-06*self.usr_np.log(temperature)**4)**2,
                self.usr_np.sqrt(temperature)*(-0.004868836763536287 + 0.0029108156329470613*self.usr_np.log(temperature) + -0.0005498402785073562*self.usr_np.log(temperature)**2 + 4.733955628228605e-05*self.usr_np.log(temperature)**3 + -1.5195759686980438e-06*self.usr_np.log(temperature)**4)**2,
                ])

    def get_species_thermal_conductivities(self, temperature):
        return self._pyro_make_array([
                self.usr_np.sqrt(temperature)*(0.9102936191080566 + -0.5309733215361305*self.usr_np.log(temperature) + 0.11697403601269728*self.usr_np.log(temperature)**2 + -0.011438089184287167*self.usr_np.log(temperature)**3 + 0.0004215465298536319*self.usr_np.log(temperature)**4),
                self.usr_np.sqrt(temperature)*(-0.2051698943417907 + 0.10357993397992228*self.usr_np.log(temperature) + -0.018302807126458234*self.usr_np.log(temperature)**2 + 0.0014706843635606274*self.usr_np.log(temperature)**3 + -4.356596591493335e-05*self.usr_np.log(temperature)**4),
                self.usr_np.sqrt(temperature)*(-0.2252570639564738 + 0.1319520021930388*self.usr_np.log(temperature) + -0.02879761171168536*self.usr_np.log(temperature)**2 + 0.002788535188560855*self.usr_np.log(temperature)**3 + -0.00010055703119763624*self.usr_np.log(temperature)**4),
                self.usr_np.sqrt(temperature)*(0.1271646965925947 + -0.07463336580736911*self.usr_np.log(temperature) + 0.01661422749395338*self.usr_np.log(temperature)**2 + -0.0016289880457416048*self.usr_np.log(temperature)**3 + 5.974310354560666e-05*self.usr_np.log(temperature)**4),
                self.usr_np.sqrt(temperature)*(-0.12789131209365057 + 0.08092719038703362*self.usr_np.log(temperature) + -0.018611783693056695*self.usr_np.log(temperature)**2 + 0.0018791563647523252*self.usr_np.log(temperature)**3 + -6.941158279593398e-05*self.usr_np.log(temperature)**4),
                self.usr_np.sqrt(temperature)*(-0.28145668482818775 + 0.16718681427783466*self.usr_np.log(temperature) + -0.037080191931954484*self.usr_np.log(temperature)**2 + 0.003649463556486001*self.usr_np.log(temperature)**3 + -0.0001335247095496187*self.usr_np.log(temperature)**4),
                self.usr_np.sqrt(temperature)*(-0.08106927212551684 + 0.05019829068812905*self.usr_np.log(temperature) + -0.011718717624792341*self.usr_np.log(temperature)**2 + 0.0012313582331125574*self.usr_np.log(temperature)**3 + -4.7633468053221455e-05*self.usr_np.log(temperature)**4),
                self.usr_np.sqrt(temperature)*(0.048078385188368225 + -0.018220089191583116*self.usr_np.log(temperature) + 0.0018052743927455298*self.usr_np.log(temperature)**2 + 2.4733683861334486e-05*self.usr_np.log(temperature)**3 + -5.612207533814305e-06*self.usr_np.log(temperature)**4),
                self.usr_np.sqrt(temperature)*(0.04770869350847175 + -0.025186222160209538*self.usr_np.log(temperature) + 0.0049473881659429335*self.usr_np.log(temperature)**2 + -0.00041578747401889383*self.usr_np.log(temperature)**3 + 1.292205128449774e-05*self.usr_np.log(temperature)**4),
                ])

    def get_species_binary_mass_diffusivities(self, temperature):
        return self._pyro_make_array([
            self._pyro_make_array([
                self.usr_np.sqrt(temperature)*temperature*(-0.0060984245877890066 + 0.004074726320140612*self.usr_np.log(temperature) + -0.0007655079217744318*self.usr_np.log(temperature)**2 + 7.019454149202933e-05*self.usr_np.log(temperature)**3 + -2.2839780482418635e-06*self.usr_np.log(temperature)**4),
                self.usr_np.sqrt(temperature)*temperature*(-0.023318952783941856 + 0.01298830604405625*self.usr_np.log(temperature) + -0.0023909974764969046*self.usr_np.log(temperature)**2 + 0.00020481645048814668*self.usr_np.log(temperature)**3 + -6.3934326954842565e-06*self.usr_np.log(temperature)**4),
                self.usr_np.sqrt(temperature)*temperature*(-0.007361772345996761 + 0.004218710865297424*self.usr_np.log(temperature) + -0.0007832424157195961*self.usr_np.log(temperature)**2 + 6.805076239784155e-05*self.usr_np.log(temperature)**3 + -2.146814159012537e-06*self.usr_np.log(temperature)**4),
                self.usr_np.sqrt(temperature)*temperature*(-0.008203316666563128 + 0.004854681011221519*self.usr_np.log(temperature) + -0.0009069544030358562*self.usr_np.log(temperature)**2 + 7.989721260228454e-05*self.usr_np.log(temperature)**3 + -2.5440602562778816e-06*self.usr_np.log(temperature)**4),
                self.usr_np.sqrt(temperature)*temperature*(-0.008176066416355852 + 0.004838554451975118*self.usr_np.log(temperature) + -0.0009039416296158281*self.usr_np.log(temperature)**2 + 7.963180543556065e-05*self.usr_np.log(temperature)**3 + -2.535609250259418e-06*self.usr_np.log(temperature)**4),
                self.usr_np.sqrt(temperature)*temperature*(-0.0073551065885496085 + 0.004214891010234689*self.usr_np.log(temperature) + -0.0007825332245466291*self.usr_np.log(temperature)**2 + 6.798914545902887e-05*self.usr_np.log(temperature)**3 + -2.144870314270556e-06*self.usr_np.log(temperature)**4),
                self.usr_np.sqrt(temperature)*temperature*(-0.007348830389385637 + 0.004211294394044488*self.usr_np.log(temperature) + -0.0007818654797206891*self.usr_np.log(temperature)**2 + 6.793112951968039e-05*self.usr_np.log(temperature)**3 + -2.1430400711458407e-06*self.usr_np.log(temperature)**4),
                self.usr_np.sqrt(temperature)*temperature*(-0.012714368881673125 + 0.005800464307567194*self.usr_np.log(temperature) + -0.0008628173793038858*self.usr_np.log(temperature)**2 + 5.797865819046188e-05*self.usr_np.log(temperature)**3 + -1.3148664990144311e-06*self.usr_np.log(temperature)**4),
                self.usr_np.sqrt(temperature)*temperature*(-0.006631024777899476 + 0.0038397370847090143*self.usr_np.log(temperature) + -0.0007137696048393113*self.usr_np.log(temperature)**2 + 6.226499117240936e-05*self.usr_np.log(temperature)**3 + -1.968810850193244e-06*self.usr_np.log(temperature)**4),
            ]),
            self._pyro_make_array([
                self.usr_np.sqrt(temperature)*temperature*(-0.023318952783941856 + 0.01298830604405625*self.usr_np.log(temperature) + -0.0023909974764969046*self.usr_np.log(temperature)**2 + 0.00020481645048814668*self.usr_np.log(temperature)**3 + -6.3934326954842565e-06*self.usr_np.log(temperature)**4),
                self.usr_np.sqrt(temperature)*temperature*(-0.04954737163988655 + 0.02420786673139252*self.usr_np.log(temperature) + -0.004003985352506815*self.usr_np.log(temperature)**2 + 0.00030465927321545074*self.usr_np.log(temperature)**3 + -8.373772281601508e-06*self.usr_np.log(temperature)**4),
                self.usr_np.sqrt(temperature)*temperature*(-0.02065558573349766 + 0.010499328175660991*self.usr_np.log(temperature) + -0.0018228205967757711*self.usr_np.log(temperature)**2 + 0.00014586133392857233*self.usr_np.log(temperature)**3 + -4.265266434639576e-06*self.usr_np.log(temperature)**4),
                self.usr_np.sqrt(temperature)*temperature*(-0.027018754679386338 + 0.014131423473435836*self.usr_np.log(temperature) + -0.0025198932193031274*self.usr_np.log(temperature)**2 + 0.00020732039220459493*self.usr_np.log(temperature)**3 + -6.247265305092971e-06*self.usr_np.log(temperature)**4),
                self.usr_np.sqrt(temperature)*temperature*(-0.026971255852358815 + 0.014106580506126802*self.usr_np.log(temperature) + -0.0025154632604252438*self.usr_np.log(temperature)**2 + 0.00020695592405768054*self.usr_np.log(temperature)**3 + -6.236282645910322e-06*self.usr_np.log(temperature)**4),
                self.usr_np.sqrt(temperature)*temperature*(-0.020645950902721758 + 0.0104944307473579*self.usr_np.log(temperature) + -0.0018219703392141641*self.usr_np.log(temperature)**2 + 0.0001457932966778272*self.usr_np.log(temperature)**3 + -4.263276894343062e-06*self.usr_np.log(temperature)**4),
                self.usr_np.sqrt(temperature)*temperature*(-0.02063688301930936 + 0.010489821500976207*self.usr_np.log(temperature) + -0.0018211701137997654*self.usr_np.log(temperature)**2 + 0.00014572926297830028*self.usr_np.log(temperature)**3 + -4.261404425595428e-06*self.usr_np.log(temperature)**4),
                self.usr_np.sqrt(temperature)*temperature*(0.015491646067669047 + -0.012297762819735011*self.usr_np.log(temperature) + 0.0033220236270518864*self.usr_np.log(temperature)**2 + -0.0003498137887415558*self.usr_np.log(temperature)**3 + 1.323396039810572e-05*self.usr_np.log(temperature)**4),
                self.usr_np.sqrt(temperature)*temperature*(-0.01943052686231192 + 0.00997359743797667*self.usr_np.log(temperature) + -0.0017481642351497059*self.usr_np.log(temperature)**2 + 0.0001412844368080168*self.usr_np.log(temperature)**3 + -4.177030598861209e-06*self.usr_np.log(temperature)**4),
            ]),
            self._pyro_make_array([
                self.usr_np.sqrt(temperature)*temperature*(-0.007361772345996761 + 0.004218710865297424*self.usr_np.log(temperature) + -0.0007832424157195961*self.usr_np.log(temperature)**2 + 6.805076239784155e-05*self.usr_np.log(temperature)**3 + -2.146814159012537e-06*self.usr_np.log(temperature)**4),
                self.usr_np.sqrt(temperature)*temperature*(-0.02065558573349766 + 0.010499328175660991*self.usr_np.log(temperature) + -0.0018228205967757711*self.usr_np.log(temperature)**2 + 0.00014586133392857233*self.usr_np.log(temperature)**3 + -4.265266434639576e-06*self.usr_np.log(temperature)**4),
                self.usr_np.sqrt(temperature)*temperature*(-0.0031656225297726206 + 0.0016565295961603014*self.usr_np.log(temperature) + -0.0002955102867447057*self.usr_np.log(temperature)**2 + 2.4323268960913827e-05*self.usr_np.log(temperature)**3 + -7.332687938266492e-07*self.usr_np.log(temperature)**4),
                self.usr_np.sqrt(temperature)*temperature*(-0.004477615809775433 + 0.002401743913536847*self.usr_np.log(temperature) + -0.00043555046112257176*self.usr_np.log(temperature)**2 + 3.6523201605646507e-05*self.usr_np.log(temperature)**3 + -1.1207561496132533e-06*self.usr_np.log(temperature)**4),
                self.usr_np.sqrt(temperature)*temperature*(-0.0043882619168204035 + 0.0023538154673118403*self.usr_np.log(temperature) + -0.00042685875309478636*self.usr_np.log(temperature)**2 + 3.579435608043342e-05*self.usr_np.log(temperature)**3 + -1.0983906923537405e-06*self.usr_np.log(temperature)**4),
                self.usr_np.sqrt(temperature)*temperature*(-0.0031413601016241225 + 0.0016438333792474068*self.usr_np.log(temperature) + -0.00029324539349495946*self.usr_np.log(temperature)**2 + 2.4136846998123335e-05*self.usr_np.log(temperature)**3 + -7.27648767669294e-07*self.usr_np.log(temperature)**4),
                self.usr_np.sqrt(temperature)*temperature*(-0.0031183633828349303 + 0.0016317994917800804*self.usr_np.log(temperature) + -0.0002910986539836751*self.usr_np.log(temperature)**2 + 2.396015019649226e-05*self.usr_np.log(temperature)**3 + -7.223219240284859e-07*self.usr_np.log(temperature)**4),
                self.usr_np.sqrt(temperature)*temperature*(0.0017962300955721953 + -0.001625204056565925*self.usr_np.log(temperature) + 0.00047039226523036125*self.usr_np.log(temperature)**2 + -5.1041731991762046e-05*self.usr_np.log(temperature)**3 + 1.9707403545545305e-06*self.usr_np.log(temperature)**4),
                self.usr_np.sqrt(temperature)*temperature*(-0.0030766151054792672 + 0.0016239301376483395*self.usr_np.log(temperature) + -0.00029169021216207116*self.usr_np.log(temperature)**2 + 2.418595279589886e-05*self.usr_np.log(temperature)**3 + -7.345781692656425e-07*self.usr_np.log(temperature)**4),
            ]),
            self._pyro_make_array([
                self.usr_np.sqrt(temperature)*temperature*(-0.008203316666563128 + 0.004854681011221519*self.usr_np.log(temperature) + -0.0009069544030358562*self.usr_np.log(temperature)**2 + 7.989721260228454e-05*self.usr_np.log(temperature)**3 + -2.5440602562778816e-06*self.usr_np.log(temperature)**4),
                self.usr_np.sqrt(temperature)*temperature*(-0.027018754679386338 + 0.014131423473435836*self.usr_np.log(temperature) + -0.0025198932193031274*self.usr_np.log(temperature)**2 + 0.00020732039220459493*self.usr_np.log(temperature)**3 + -6.247265305092971e-06*self.usr_np.log(temperature)**4),
                self.usr_np.sqrt(temperature)*temperature*(-0.004477615809775433 + 0.002401743913536847*self.usr_np.log(temperature) + -0.00043555046112257176*self.usr_np.log(temperature)**2 + 3.6523201605646507e-05*self.usr_np.log(temperature)**3 + -1.1207561496132533e-06*self.usr_np.log(temperature)**4),
                self.usr_np.sqrt(temperature)*temperature*(-0.0059382904901673595 + 0.0032649962117391896*self.usr_np.log(temperature) + -0.0005991311922260038*self.usr_np.log(temperature)**2 + 5.1014036740744293e-05*self.usr_np.log(temperature)**3 + -1.5859623241784843e-06*self.usr_np.log(temperature)**4),
                self.usr_np.sqrt(temperature)*temperature*(-0.005849638561387738 + 0.0032162535286205025*self.usr_np.log(temperature) + -0.0005901868443749748*self.usr_np.log(temperature)**2 + 5.025245514421946e-05*self.usr_np.log(temperature)**3 + -1.5622857089549397e-06*self.usr_np.log(temperature)**4),
                self.usr_np.sqrt(temperature)*temperature*(-0.00445476651853728 + 0.00238948780481922*self.usr_np.log(temperature) + -0.0004333278453916537*self.usr_np.log(temperature)**2 + 3.6336823562959087e-05*self.usr_np.log(temperature)**3 + -1.115036926535209e-06*self.usr_np.log(temperature)**4),
                self.usr_np.sqrt(temperature)*temperature*(-0.004433163993715438 + 0.0023779004479059975*self.usr_np.log(temperature) + -0.00043122650618630353*self.usr_np.log(temperature)**2 + 3.616061519610048e-05*self.usr_np.log(temperature)**3 + -1.109629771573762e-06*self.usr_np.log(temperature)**4),
                self.usr_np.sqrt(temperature)*temperature*(-0.003140903435984583 + 0.0009642154990119958*self.usr_np.log(temperature) + -1.525697776443014e-05*self.usr_np.log(temperature)**2 + -1.0009613901096757e-05*self.usr_np.log(temperature)**3 + 6.865263141525742e-07*self.usr_np.log(temperature)**4),
                self.usr_np.sqrt(temperature)*temperature*(-0.0041997222467200284 + 0.002270302694234723*self.usr_np.log(temperature) + -0.0004131673665403293*self.usr_np.log(temperature)**2 + 3.480896229521272e-05*self.usr_np.log(temperature)**3 + -1.0723125190983823e-06*self.usr_np.log(temperature)**4),
            ]),
            self._pyro_make_array([
                self.usr_np.sqrt(temperature)*temperature*(-0.008176066416355852 + 0.004838554451975118*self.usr_np.log(temperature) + -0.0009039416296158281*self.usr_np.log(temperature)**2 + 7.963180543556065e-05*self.usr_np.log(temperature)**3 + -2.535609250259418e-06*self.usr_np.log(temperature)**4),
                self.usr_np.sqrt(temperature)*temperature*(-0.026971255852358815 + 0.014106580506126802*self.usr_np.log(temperature) + -0.0025154632604252438*self.usr_np.log(temperature)**2 + 0.00020695592405768054*self.usr_np.log(temperature)**3 + -6.236282645910322e-06*self.usr_np.log(temperature)**4),
                self.usr_np.sqrt(temperature)*temperature*(-0.0043882619168204035 + 0.0023538154673118403*self.usr_np.log(temperature) + -0.00042685875309478636*self.usr_np.log(temperature)**2 + 3.579435608043342e-05*self.usr_np.log(temperature)**3 + -1.0983906923537405e-06*self.usr_np.log(temperature)**4),
                self.usr_np.sqrt(temperature)*temperature*(-0.005849638561387738 + 0.0032162535286205025*self.usr_np.log(temperature) + -0.0005901868443749748*self.usr_np.log(temperature)**2 + 5.025245514421946e-05*self.usr_np.log(temperature)**3 + -1.5622857089549397e-06*self.usr_np.log(temperature)**4),
                self.usr_np.sqrt(temperature)*temperature*(-0.005759622266467327 + 0.0031667606884845352*self.usr_np.log(temperature) + -0.0005811048417034698*self.usr_np.log(temperature)**2 + 4.947915269564492e-05*self.usr_np.log(temperature)**3 + -1.5382447071641287e-06*self.usr_np.log(temperature)**4),
                self.usr_np.sqrt(temperature)*temperature*(-0.004364944907501586 + 0.002341308479755997*self.usr_np.log(temperature) + -0.00042459064109241665*self.usr_np.log(temperature)**2 + 3.560416293562517e-05*self.usr_np.log(temperature)**3 + -1.092554398511027e-06*self.usr_np.log(temperature)**4),
                self.usr_np.sqrt(temperature)*temperature*(-0.004342895613060905 + 0.0023294814805289*self.usr_np.log(temperature) + -0.0004224458433318124*self.usr_np.log(temperature)**2 + 3.5424310339866766e-05*self.usr_np.log(temperature)**3 + -1.0870354162239344e-06*self.usr_np.log(temperature)**4),
                self.usr_np.sqrt(temperature)*temperature*(-0.0030912118255532082 + 0.0009489608368037309*self.usr_np.log(temperature) + -1.5015600145191145e-05*self.usr_np.log(temperature)**2 + -9.85125378436453e-06*self.usr_np.log(temperature)**3 + 6.756649174689035e-07*self.usr_np.log(temperature)**4),
                self.usr_np.sqrt(temperature)*temperature*(-0.004119743857368437 + 0.002227067655782578*self.usr_np.log(temperature) + -0.0004052991175069655*self.usr_np.log(temperature)**2 + 3.414606970952012e-05*self.usr_np.log(temperature)**3 + -1.0518916857388633e-06*self.usr_np.log(temperature)**4),
            ]),
            self._pyro_make_array([
                self.usr_np.sqrt(temperature)*temperature*(-0.0073551065885496085 + 0.004214891010234689*self.usr_np.log(temperature) + -0.0007825332245466291*self.usr_np.log(temperature)**2 + 6.798914545902887e-05*self.usr_np.log(temperature)**3 + -2.144870314270556e-06*self.usr_np.log(temperature)**4),
                self.usr_np.sqrt(temperature)*temperature*(-0.020645950902721758 + 0.0104944307473579*self.usr_np.log(temperature) + -0.0018219703392141641*self.usr_np.log(temperature)**2 + 0.0001457932966778272*self.usr_np.log(temperature)**3 + -4.263276894343062e-06*self.usr_np.log(temperature)**4),
                self.usr_np.sqrt(temperature)*temperature*(-0.0031413601016241225 + 0.0016438333792474068*self.usr_np.log(temperature) + -0.00029324539349495946*self.usr_np.log(temperature)**2 + 2.4136846998123335e-05*self.usr_np.log(temperature)**3 + -7.27648767669294e-07*self.usr_np.log(temperature)**4),
                self.usr_np.sqrt(temperature)*temperature*(-0.00445476651853728 + 0.00238948780481922*self.usr_np.log(temperature) + -0.0004333278453916537*self.usr_np.log(temperature)**2 + 3.6336823562959087e-05*self.usr_np.log(temperature)**3 + -1.115036926535209e-06*self.usr_np.log(temperature)**4),
                self.usr_np.sqrt(temperature)*temperature*(-0.004364944907501586 + 0.002341308479755997*self.usr_np.log(temperature) + -0.00042459064109241665*self.usr_np.log(temperature)**2 + 3.560416293562517e-05*self.usr_np.log(temperature)**3 + -1.092554398511027e-06*self.usr_np.log(temperature)**4),
                self.usr_np.sqrt(temperature)*temperature*(-0.0031169088172694893 + 0.001631038336308715*self.usr_np.log(temperature) + -0.00029096287055293353*self.usr_np.log(temperature)**2 + 2.3948973946272337e-05*self.usr_np.log(temperature)**3 + -7.219849958164752e-07*self.usr_np.log(temperature)**4),
                self.usr_np.sqrt(temperature)*temperature*(-0.003093730349335582 + 0.0016189093418485635*self.usr_np.log(temperature) + -0.00028879916479169403*self.usr_np.log(temperature)**2 + 2.3770880663079765e-05*self.usr_np.log(temperature)**3 + -7.166160527205863e-07*self.usr_np.log(temperature)**4),
                self.usr_np.sqrt(temperature)*temperature*(-9.8063672807764e-05 + -0.0005259982739915629*self.usr_np.log(temperature) + 0.00023777270488764587*self.usr_np.log(temperature)**2 + -2.9610758656461664e-05*self.usr_np.log(temperature)**3 + 1.2409556192473456e-06*self.usr_np.log(temperature)**4),
                self.usr_np.sqrt(temperature)*temperature*(-0.0030546059172756788 + 0.0016123130250740537*self.usr_np.log(temperature) + -0.0002896035472540739*self.usr_np.log(temperature)**2 + 2.4012933692553584e-05*self.usr_np.log(temperature)**3 + -7.293232158120155e-07*self.usr_np.log(temperature)**4),
            ]),
            self._pyro_make_array([
                self.usr_np.sqrt(temperature)*temperature*(-0.007348830389385637 + 0.004211294394044488*self.usr_np.log(temperature) + -0.0007818654797206891*self.usr_np.log(temperature)**2 + 6.793112951968039e-05*self.usr_np.log(temperature)**3 + -2.1430400711458407e-06*self.usr_np.log(temperature)**4),
                self.usr_np.sqrt(temperature)*temperature*(-0.02063688301930936 + 0.010489821500976207*self.usr_np.log(temperature) + -0.0018211701137997654*self.usr_np.log(temperature)**2 + 0.00014572926297830028*self.usr_np.log(temperature)**3 + -4.261404425595428e-06*self.usr_np.log(temperature)**4),
                self.usr_np.sqrt(temperature)*temperature*(-0.0031183633828349303 + 0.0016317994917800804*self.usr_np.log(temperature) + -0.0002910986539836751*self.usr_np.log(temperature)**2 + 2.396015019649226e-05*self.usr_np.log(temperature)**3 + -7.223219240284859e-07*self.usr_np.log(temperature)**4),
                self.usr_np.sqrt(temperature)*temperature*(-0.004433163993715438 + 0.0023779004479059975*self.usr_np.log(temperature) + -0.00043122650618630353*self.usr_np.log(temperature)**2 + 3.616061519610048e-05*self.usr_np.log(temperature)**3 + -1.109629771573762e-06*self.usr_np.log(temperature)**4),
                self.usr_np.sqrt(temperature)*temperature*(-0.004342895613060905 + 0.0023294814805289*self.usr_np.log(temperature) + -0.0004224458433318124*self.usr_np.log(temperature)**2 + 3.5424310339866766e-05*self.usr_np.log(temperature)**3 + -1.0870354162239344e-06*self.usr_np.log(temperature)**4),
                self.usr_np.sqrt(temperature)*temperature*(-0.003093730349335582 + 0.0016189093418485635*self.usr_np.log(temperature) + -0.00028879916479169403*self.usr_np.log(temperature)**2 + 2.3770880663079765e-05*self.usr_np.log(temperature)**3 + -7.166160527205863e-07*self.usr_np.log(temperature)**4),
                self.usr_np.sqrt(temperature)*temperature*(-0.0030703769106615745 + 0.0016066887874479133*self.usr_np.log(temperature) + -0.00028661912554344706*self.usr_np.log(temperature)**2 + 2.3591442980658657e-05*self.usr_np.log(temperature)**3 + -7.112065802856659e-07*self.usr_np.log(temperature)**4),
                self.usr_np.sqrt(temperature)*temperature*(-9.754926582708492e-05 + -0.0005232390750051023*self.usr_np.log(temperature) + 0.00023652543424353004*self.usr_np.log(temperature)**2 + -2.9455431197678216e-05*self.usr_np.log(temperature)**3 + 1.2344460095130342e-06*self.usr_np.log(temperature)**4),
                self.usr_np.sqrt(temperature)*temperature*(-0.003033755454369028 + 0.001601307522618565*self.usr_np.log(temperature) + -0.00028762673971060936*self.usr_np.log(temperature)**2 + 2.384902358539566e-05*self.usr_np.log(temperature)**3 + -7.243449216982875e-07*self.usr_np.log(temperature)**4),
            ]),
            self._pyro_make_array([
                self.usr_np.sqrt(temperature)*temperature*(-0.012714368881673125 + 0.005800464307567194*self.usr_np.log(temperature) + -0.0008628173793038858*self.usr_np.log(temperature)**2 + 5.797865819046188e-05*self.usr_np.log(temperature)**3 + -1.3148664990144311e-06*self.usr_np.log(temperature)**4),
                self.usr_np.sqrt(temperature)*temperature*(0.015491646067669047 + -0.012297762819735011*self.usr_np.log(temperature) + 0.0033220236270518864*self.usr_np.log(temperature)**2 + -0.0003498137887415558*self.usr_np.log(temperature)**3 + 1.323396039810572e-05*self.usr_np.log(temperature)**4),
                self.usr_np.sqrt(temperature)*temperature*(0.0017962300955721953 + -0.001625204056565925*self.usr_np.log(temperature) + 0.00047039226523036125*self.usr_np.log(temperature)**2 + -5.1041731991762046e-05*self.usr_np.log(temperature)**3 + 1.9707403545545305e-06*self.usr_np.log(temperature)**4),
                self.usr_np.sqrt(temperature)*temperature*(-0.003140903435984583 + 0.0009642154990119958*self.usr_np.log(temperature) + -1.525697776443014e-05*self.usr_np.log(temperature)**2 + -1.0009613901096757e-05*self.usr_np.log(temperature)**3 + 6.865263141525742e-07*self.usr_np.log(temperature)**4),
                self.usr_np.sqrt(temperature)*temperature*(-0.0030912118255532082 + 0.0009489608368037309*self.usr_np.log(temperature) + -1.5015600145191145e-05*self.usr_np.log(temperature)**2 + -9.85125378436453e-06*self.usr_np.log(temperature)**3 + 6.756649174689035e-07*self.usr_np.log(temperature)**4),
                self.usr_np.sqrt(temperature)*temperature*(-9.8063672807764e-05 + -0.0005259982739915629*self.usr_np.log(temperature) + 0.00023777270488764587*self.usr_np.log(temperature)**2 + -2.9610758656461664e-05*self.usr_np.log(temperature)**3 + 1.2409556192473456e-06*self.usr_np.log(temperature)**4),
                self.usr_np.sqrt(temperature)*temperature*(-9.754926582708492e-05 + -0.0005232390750051023*self.usr_np.log(temperature) + 0.00023652543424353004*self.usr_np.log(temperature)**2 + -2.9455431197678216e-05*self.usr_np.log(temperature)**3 + 1.2344460095130342e-06*self.usr_np.log(temperature)**4),
                self.usr_np.sqrt(temperature)*temperature*(0.015418678757937888 + -0.008276025270378915*self.usr_np.log(temperature) + 0.0016022988850558694*self.usr_np.log(temperature)**2 + -0.00012924880751512345*self.usr_np.log(temperature)**3 + 3.7780416116948325e-06*self.usr_np.log(temperature)**4),
                self.usr_np.sqrt(temperature)*temperature*(0.0009009636432402004 + -0.0010975268417082536*self.usr_np.log(temperature) + 0.0003568805024623034*self.usr_np.log(temperature)**2 + -4.0479061329417934e-05*self.usr_np.log(temperature)**3 + 1.6078992712038587e-06*self.usr_np.log(temperature)**4),
            ]),
            self._pyro_make_array([
                self.usr_np.sqrt(temperature)*temperature*(-0.006631024777899476 + 0.0038397370847090143*self.usr_np.log(temperature) + -0.0007137696048393113*self.usr_np.log(temperature)**2 + 6.226499117240936e-05*self.usr_np.log(temperature)**3 + -1.968810850193244e-06*self.usr_np.log(temperature)**4),
                self.usr_np.sqrt(temperature)*temperature*(-0.01943052686231192 + 0.00997359743797667*self.usr_np.log(temperature) + -0.0017481642351497059*self.usr_np.log(temperature)**2 + 0.0001412844368080168*self.usr_np.log(temperature)**3 + -4.177030598861209e-06*self.usr_np.log(temperature)**4),
                self.usr_np.sqrt(temperature)*temperature*(-0.0030766151054792672 + 0.0016239301376483395*self.usr_np.log(temperature) + -0.00029169021216207116*self.usr_np.log(temperature)**2 + 2.418595279589886e-05*self.usr_np.log(temperature)**3 + -7.345781692656425e-07*self.usr_np.log(temperature)**4),
                self.usr_np.sqrt(temperature)*temperature*(-0.0041997222467200284 + 0.002270302694234723*self.usr_np.log(temperature) + -0.0004131673665403293*self.usr_np.log(temperature)**2 + 3.480896229521272e-05*self.usr_np.log(temperature)**3 + -1.0723125190983823e-06*self.usr_np.log(temperature)**4),
                self.usr_np.sqrt(temperature)*temperature*(-0.004119743857368437 + 0.002227067655782578*self.usr_np.log(temperature) + -0.0004052991175069655*self.usr_np.log(temperature)**2 + 3.414606970952012e-05*self.usr_np.log(temperature)**3 + -1.0518916857388633e-06*self.usr_np.log(temperature)**4),
                self.usr_np.sqrt(temperature)*temperature*(-0.0030546059172756788 + 0.0016123130250740537*self.usr_np.log(temperature) + -0.0002896035472540739*self.usr_np.log(temperature)**2 + 2.4012933692553584e-05*self.usr_np.log(temperature)**3 + -7.293232158120155e-07*self.usr_np.log(temperature)**4),
                self.usr_np.sqrt(temperature)*temperature*(-0.003033755454369028 + 0.001601307522618565*self.usr_np.log(temperature) + -0.00028762673971060936*self.usr_np.log(temperature)**2 + 2.384902358539566e-05*self.usr_np.log(temperature)**3 + -7.243449216982875e-07*self.usr_np.log(temperature)**4),
                self.usr_np.sqrt(temperature)*temperature*(0.0009009636432402004 + -0.0010975268417082536*self.usr_np.log(temperature) + 0.0003568805024623034*self.usr_np.log(temperature)**2 + -4.0479061329417934e-05*self.usr_np.log(temperature)**3 + 1.6078992712038587e-06*self.usr_np.log(temperature)**4),
                self.usr_np.sqrt(temperature)*temperature*(-0.002980017076190641 + 0.0015859694924566829*self.usr_np.log(temperature) + -0.00028660867449525613*self.usr_np.log(temperature)**2 + 2.3921390316379803e-05*self.usr_np.log(temperature)**3 + -7.312450753136195e-07*self.usr_np.log(temperature)**4),
            ]),
        ])

    def get_mixture_viscosity_mixavg(self, temperature, mass_fractions):
        mmw = self.get_mix_molecular_weight(mass_fractions)
        mole_fractions = self.get_mole_fractions(mmw, mass_fractions)
        viscosities = self.get_species_viscosities(temperature)
        mix_rule_f = self._pyro_make_array([
            (mole_fractions[0]*(1 + self.usr_np.sqrt((viscosities[0] / viscosities[0])*self.usr_np.sqrt(1.0)))**2) / self.usr_np.sqrt(16.0) + (mole_fractions[1]*(1 + self.usr_np.sqrt((viscosities[0] / viscosities[1])*self.usr_np.sqrt(0.5)))**2) / self.usr_np.sqrt(24.0) + (mole_fractions[2]*(1 + self.usr_np.sqrt((viscosities[0] / viscosities[2])*self.usr_np.sqrt(15.87202380952381)))**2) / self.usr_np.sqrt(8.504031501968873) + (mole_fractions[3]*(1 + self.usr_np.sqrt((viscosities[0] / viscosities[3])*self.usr_np.sqrt(7.936011904761905)))**2) / self.usr_np.sqrt(9.008063003937746) + (mole_fractions[4]*(1 + self.usr_np.sqrt((viscosities[0] / viscosities[4])*self.usr_np.sqrt(8.436011904761905)))**2) / self.usr_np.sqrt(8.948315399541364) + (mole_fractions[5]*(1 + self.usr_np.sqrt((viscosities[0] / viscosities[5])*self.usr_np.sqrt(16.37202380952381)))**2) / self.usr_np.sqrt(8.488638429376477) + (mole_fractions[6]*(1 + self.usr_np.sqrt((viscosities[0] / viscosities[6])*self.usr_np.sqrt(16.87202380952381)))**2) / self.usr_np.sqrt(8.474157699770682) + (mole_fractions[7]*(1 + self.usr_np.sqrt((viscosities[0] / viscosities[7])*self.usr_np.sqrt(8.936011904761905)))**2) / self.usr_np.sqrt(8.895253955037468) + (mole_fractions[8]*(1 + self.usr_np.sqrt((viscosities[0] / viscosities[8])*self.usr_np.sqrt(13.895833333333332)))**2) / self.usr_np.sqrt(8.575712143928037),
            (mole_fractions[0]*(1 + self.usr_np.sqrt((viscosities[1] / viscosities[0])*self.usr_np.sqrt(2.0)))**2) / self.usr_np.sqrt(12.0) + (mole_fractions[1]*(1 + self.usr_np.sqrt((viscosities[1] / viscosities[1])*self.usr_np.sqrt(1.0)))**2) / self.usr_np.sqrt(16.0) + (mole_fractions[2]*(1 + self.usr_np.sqrt((viscosities[1] / viscosities[2])*self.usr_np.sqrt(31.74404761904762)))**2) / self.usr_np.sqrt(8.252015750984437) + (mole_fractions[3]*(1 + self.usr_np.sqrt((viscosities[1] / viscosities[3])*self.usr_np.sqrt(15.87202380952381)))**2) / self.usr_np.sqrt(8.504031501968873) + (mole_fractions[4]*(1 + self.usr_np.sqrt((viscosities[1] / viscosities[4])*self.usr_np.sqrt(16.87202380952381)))**2) / self.usr_np.sqrt(8.474157699770682) + (mole_fractions[5]*(1 + self.usr_np.sqrt((viscosities[1] / viscosities[5])*self.usr_np.sqrt(32.74404761904762)))**2) / self.usr_np.sqrt(8.244319214688238) + (mole_fractions[6]*(1 + self.usr_np.sqrt((viscosities[1] / viscosities[6])*self.usr_np.sqrt(33.74404761904762)))**2) / self.usr_np.sqrt(8.237078849885341) + (mole_fractions[7]*(1 + self.usr_np.sqrt((viscosities[1] / viscosities[7])*self.usr_np.sqrt(17.87202380952381)))**2) / self.usr_np.sqrt(8.447626977518734) + (mole_fractions[8]*(1 + self.usr_np.sqrt((viscosities[1] / viscosities[8])*self.usr_np.sqrt(27.791666666666664)))**2) / self.usr_np.sqrt(8.287856071964018),
            (mole_fractions[0]*(1 + self.usr_np.sqrt((viscosities[2] / viscosities[0])*self.usr_np.sqrt(0.06300393774610913)))**2) / self.usr_np.sqrt(134.97619047619048) + (mole_fractions[1]*(1 + self.usr_np.sqrt((viscosities[2] / viscosities[1])*self.usr_np.sqrt(0.031501968873054564)))**2) / self.usr_np.sqrt(261.95238095238096) + (mole_fractions[2]*(1 + self.usr_np.sqrt((viscosities[2] / viscosities[2])*self.usr_np.sqrt(1.0)))**2) / self.usr_np.sqrt(16.0) + (mole_fractions[3]*(1 + self.usr_np.sqrt((viscosities[2] / viscosities[3])*self.usr_np.sqrt(0.5)))**2) / self.usr_np.sqrt(24.0) + (mole_fractions[4]*(1 + self.usr_np.sqrt((viscosities[2] / viscosities[4])*self.usr_np.sqrt(0.5315019688730546)))**2) / self.usr_np.sqrt(23.051684600458636) + (mole_fractions[5]*(1 + self.usr_np.sqrt((viscosities[2] / viscosities[5])*self.usr_np.sqrt(1.0315019688730545)))**2) / self.usr_np.sqrt(15.75568078531176) + (mole_fractions[6]*(1 + self.usr_np.sqrt((viscosities[2] / viscosities[6])*self.usr_np.sqrt(1.0630039377461091)))**2) / self.usr_np.sqrt(15.525842300229318) + (mole_fractions[7]*(1 + self.usr_np.sqrt((viscosities[2] / viscosities[7])*self.usr_np.sqrt(0.5630039377461091)))**2) / self.usr_np.sqrt(22.209492089925064) + (mole_fractions[8]*(1 + self.usr_np.sqrt((viscosities[2] / viscosities[8])*self.usr_np.sqrt(0.8754922182636414)))**2) / self.usr_np.sqrt(17.137716855857786),
            (mole_fractions[0]*(1 + self.usr_np.sqrt((viscosities[3] / viscosities[0])*self.usr_np.sqrt(0.12600787549221826)))**2) / self.usr_np.sqrt(71.48809523809524) + (mole_fractions[1]*(1 + self.usr_np.sqrt((viscosities[3] / viscosities[1])*self.usr_np.sqrt(0.06300393774610913)))**2) / self.usr_np.sqrt(134.97619047619048) + (mole_fractions[2]*(1 + self.usr_np.sqrt((viscosities[3] / viscosities[2])*self.usr_np.sqrt(2.0)))**2) / self.usr_np.sqrt(12.0) + (mole_fractions[3]*(1 + self.usr_np.sqrt((viscosities[3] / viscosities[3])*self.usr_np.sqrt(1.0)))**2) / self.usr_np.sqrt(16.0) + (mole_fractions[4]*(1 + self.usr_np.sqrt((viscosities[3] / viscosities[4])*self.usr_np.sqrt(1.0630039377461091)))**2) / self.usr_np.sqrt(15.525842300229318) + (mole_fractions[5]*(1 + self.usr_np.sqrt((viscosities[3] / viscosities[5])*self.usr_np.sqrt(2.063003937746109)))**2) / self.usr_np.sqrt(11.87784039265588) + (mole_fractions[6]*(1 + self.usr_np.sqrt((viscosities[3] / viscosities[6])*self.usr_np.sqrt(2.1260078754922183)))**2) / self.usr_np.sqrt(11.762921150114659) + (mole_fractions[7]*(1 + self.usr_np.sqrt((viscosities[3] / viscosities[7])*self.usr_np.sqrt(1.1260078754922183)))**2) / self.usr_np.sqrt(15.104746044962532) + (mole_fractions[8]*(1 + self.usr_np.sqrt((viscosities[3] / viscosities[8])*self.usr_np.sqrt(1.7509844365272829)))**2) / self.usr_np.sqrt(12.568858427928893),
            (mole_fractions[0]*(1 + self.usr_np.sqrt((viscosities[4] / viscosities[0])*self.usr_np.sqrt(0.11853942494267065)))**2) / self.usr_np.sqrt(75.48809523809524) + (mole_fractions[1]*(1 + self.usr_np.sqrt((viscosities[4] / viscosities[1])*self.usr_np.sqrt(0.05926971247133533)))**2) / self.usr_np.sqrt(142.97619047619048) + (mole_fractions[2]*(1 + self.usr_np.sqrt((viscosities[4] / viscosities[2])*self.usr_np.sqrt(1.8814605750573292)))**2) / self.usr_np.sqrt(12.252015750984437) + (mole_fractions[3]*(1 + self.usr_np.sqrt((viscosities[4] / viscosities[3])*self.usr_np.sqrt(0.9407302875286646)))**2) / self.usr_np.sqrt(16.504031501968875) + (mole_fractions[4]*(1 + self.usr_np.sqrt((viscosities[4] / viscosities[4])*self.usr_np.sqrt(1.0)))**2) / self.usr_np.sqrt(16.0) + (mole_fractions[5]*(1 + self.usr_np.sqrt((viscosities[4] / viscosities[5])*self.usr_np.sqrt(1.9407302875286645)))**2) / self.usr_np.sqrt(12.12215960734412) + (mole_fractions[6]*(1 + self.usr_np.sqrt((viscosities[4] / viscosities[6])*self.usr_np.sqrt(2.0)))**2) / self.usr_np.sqrt(12.0) + (mole_fractions[7]*(1 + self.usr_np.sqrt((viscosities[4] / viscosities[7])*self.usr_np.sqrt(1.0592697124713353)))**2) / self.usr_np.sqrt(15.552373022481266) + (mole_fractions[8]*(1 + self.usr_np.sqrt((viscosities[4] / viscosities[8])*self.usr_np.sqrt(1.6472040924325275)))**2) / self.usr_np.sqrt(12.856714499892911),
            (mole_fractions[0]*(1 + self.usr_np.sqrt((viscosities[5] / viscosities[0])*self.usr_np.sqrt(0.061079803672059625)))**2) / self.usr_np.sqrt(138.97619047619048) + (mole_fractions[1]*(1 + self.usr_np.sqrt((viscosities[5] / viscosities[1])*self.usr_np.sqrt(0.030539901836029813)))**2) / self.usr_np.sqrt(269.95238095238096) + (mole_fractions[2]*(1 + self.usr_np.sqrt((viscosities[5] / viscosities[2])*self.usr_np.sqrt(0.9694600981639702)))**2) / self.usr_np.sqrt(16.252015750984434) + (mole_fractions[3]*(1 + self.usr_np.sqrt((viscosities[5] / viscosities[3])*self.usr_np.sqrt(0.4847300490819851)))**2) / self.usr_np.sqrt(24.50403150196887) + (mole_fractions[4]*(1 + self.usr_np.sqrt((viscosities[5] / viscosities[4])*self.usr_np.sqrt(0.515269950918015)))**2) / self.usr_np.sqrt(23.525842300229314) + (mole_fractions[5]*(1 + self.usr_np.sqrt((viscosities[5] / viscosities[5])*self.usr_np.sqrt(1.0)))**2) / self.usr_np.sqrt(16.0) + (mole_fractions[6]*(1 + self.usr_np.sqrt((viscosities[5] / viscosities[6])*self.usr_np.sqrt(1.03053990183603)))**2) / self.usr_np.sqrt(15.762921150114657) + (mole_fractions[7]*(1 + self.usr_np.sqrt((viscosities[5] / viscosities[7])*self.usr_np.sqrt(0.5458098527540447)))**2) / self.usr_np.sqrt(22.657119067443794) + (mole_fractions[8]*(1 + self.usr_np.sqrt((viscosities[5] / viscosities[8])*self.usr_np.sqrt(0.8487547718596619)))**2) / self.usr_np.sqrt(17.425572927821804),
            (mole_fractions[0]*(1 + self.usr_np.sqrt((viscosities[6] / viscosities[0])*self.usr_np.sqrt(0.05926971247133533)))**2) / self.usr_np.sqrt(142.97619047619048) + (mole_fractions[1]*(1 + self.usr_np.sqrt((viscosities[6] / viscosities[1])*self.usr_np.sqrt(0.029634856235667664)))**2) / self.usr_np.sqrt(277.95238095238096) + (mole_fractions[2]*(1 + self.usr_np.sqrt((viscosities[6] / viscosities[2])*self.usr_np.sqrt(0.9407302875286646)))**2) / self.usr_np.sqrt(16.504031501968875) + (mole_fractions[3]*(1 + self.usr_np.sqrt((viscosities[6] / viscosities[3])*self.usr_np.sqrt(0.4703651437643323)))**2) / self.usr_np.sqrt(25.008063003937746) + (mole_fractions[4]*(1 + self.usr_np.sqrt((viscosities[6] / viscosities[4])*self.usr_np.sqrt(0.5)))**2) / self.usr_np.sqrt(24.0) + (mole_fractions[5]*(1 + self.usr_np.sqrt((viscosities[6] / viscosities[5])*self.usr_np.sqrt(0.9703651437643322)))**2) / self.usr_np.sqrt(16.24431921468824) + (mole_fractions[6]*(1 + self.usr_np.sqrt((viscosities[6] / viscosities[6])*self.usr_np.sqrt(1.0)))**2) / self.usr_np.sqrt(16.0) + (mole_fractions[7]*(1 + self.usr_np.sqrt((viscosities[6] / viscosities[7])*self.usr_np.sqrt(0.5296348562356676)))**2) / self.usr_np.sqrt(23.104746044962532) + (mole_fractions[8]*(1 + self.usr_np.sqrt((viscosities[6] / viscosities[8])*self.usr_np.sqrt(0.8236020462162638)))**2) / self.usr_np.sqrt(17.713428999785823),
            (mole_fractions[0]*(1 + self.usr_np.sqrt((viscosities[7] / viscosities[0])*self.usr_np.sqrt(0.11190674437968359)))**2) / self.usr_np.sqrt(79.48809523809524) + (mole_fractions[1]*(1 + self.usr_np.sqrt((viscosities[7] / viscosities[1])*self.usr_np.sqrt(0.055953372189841796)))**2) / self.usr_np.sqrt(150.97619047619048) + (mole_fractions[2]*(1 + self.usr_np.sqrt((viscosities[7] / viscosities[2])*self.usr_np.sqrt(1.7761865112406328)))**2) / self.usr_np.sqrt(12.504031501968873) + (mole_fractions[3]*(1 + self.usr_np.sqrt((viscosities[7] / viscosities[3])*self.usr_np.sqrt(0.8880932556203164)))**2) / self.usr_np.sqrt(17.008063003937746) + (mole_fractions[4]*(1 + self.usr_np.sqrt((viscosities[7] / viscosities[4])*self.usr_np.sqrt(0.9440466278101582)))**2) / self.usr_np.sqrt(16.474157699770682) + (mole_fractions[5]*(1 + self.usr_np.sqrt((viscosities[7] / viscosities[5])*self.usr_np.sqrt(1.8321398834304745)))**2) / self.usr_np.sqrt(12.366478822032358) + (mole_fractions[6]*(1 + self.usr_np.sqrt((viscosities[7] / viscosities[6])*self.usr_np.sqrt(1.8880932556203165)))**2) / self.usr_np.sqrt(12.237078849885341) + (mole_fractions[7]*(1 + self.usr_np.sqrt((viscosities[7] / viscosities[7])*self.usr_np.sqrt(1.0)))**2) / self.usr_np.sqrt(16.0) + (mole_fractions[8]*(1 + self.usr_np.sqrt((viscosities[7] / viscosities[8])*self.usr_np.sqrt(1.55503746877602)))**2) / self.usr_np.sqrt(13.144570571856928),
            (mole_fractions[0]*(1 + self.usr_np.sqrt((viscosities[8] / viscosities[0])*self.usr_np.sqrt(0.0719640179910045)))**2) / self.usr_np.sqrt(119.16666666666666) + (mole_fractions[1]*(1 + self.usr_np.sqrt((viscosities[8] / viscosities[1])*self.usr_np.sqrt(0.03598200899550225)))**2) / self.usr_np.sqrt(230.33333333333331) + (mole_fractions[2]*(1 + self.usr_np.sqrt((viscosities[8] / viscosities[2])*self.usr_np.sqrt(1.1422146069822232)))**2) / self.usr_np.sqrt(15.00393774610913) + (mole_fractions[3]*(1 + self.usr_np.sqrt((viscosities[8] / viscosities[3])*self.usr_np.sqrt(0.5711073034911116)))**2) / self.usr_np.sqrt(22.00787549221826) + (mole_fractions[4]*(1 + self.usr_np.sqrt((viscosities[8] / viscosities[4])*self.usr_np.sqrt(0.6070893124866139)))**2) / self.usr_np.sqrt(21.177632739460222) + (mole_fractions[5]*(1 + self.usr_np.sqrt((viscosities[8] / viscosities[5])*self.usr_np.sqrt(1.1781966159777255)))**2) / self.usr_np.sqrt(14.790038174877296) + (mole_fractions[6]*(1 + self.usr_np.sqrt((viscosities[8] / viscosities[6])*self.usr_np.sqrt(1.2141786249732278)))**2) / self.usr_np.sqrt(14.588816369730111) + (mole_fractions[7]*(1 + self.usr_np.sqrt((viscosities[8] / viscosities[7])*self.usr_np.sqrt(0.6430713214821161)))**2) / self.usr_np.sqrt(20.440299750208162) + (mole_fractions[8]*(1 + self.usr_np.sqrt((viscosities[8] / viscosities[8])*self.usr_np.sqrt(1.0)))**2) / self.usr_np.sqrt(16.0),
            ])
        return self.usr_np.sum(mole_fractions*viscosities/mix_rule_f)

    def get_mixture_thermal_conductivity_mixavg(self, temperature, mass_fractions):
        mmw = self.get_mix_molecular_weight(mass_fractions)
        mole_fractions = self.get_mole_fractions(mmw, mass_fractions)
        conductivities = self.get_species_thermal_conductivities(temperature)
        return 0.5*(self.usr_np.sum(mole_fractions*conductivities)
            + 1/self.usr_np.sum(mole_fractions/conductivities))

    def get_species_mass_diffusivities_mixavg(self, pressure, temperature,
            mass_fractions):
        mmw = self.get_mix_molecular_weight(mass_fractions)
        mole_fractions = self.get_mole_fractions(mmw, mass_fractions)
        bdiff_ij = self.get_species_binary_mass_diffusivities(temperature)

        x_sum = self._pyro_make_array([
            mole_fractions[0] / bdiff_ij[0][0] + mole_fractions[1] / bdiff_ij[1][0] + mole_fractions[2] / bdiff_ij[2][0] + mole_fractions[3] / bdiff_ij[3][0] + mole_fractions[4] / bdiff_ij[4][0] + mole_fractions[5] / bdiff_ij[5][0] + mole_fractions[6] / bdiff_ij[6][0] + mole_fractions[7] / bdiff_ij[7][0] + mole_fractions[8] / bdiff_ij[8][0],
            mole_fractions[0] / bdiff_ij[0][1] + mole_fractions[1] / bdiff_ij[1][1] + mole_fractions[2] / bdiff_ij[2][1] + mole_fractions[3] / bdiff_ij[3][1] + mole_fractions[4] / bdiff_ij[4][1] + mole_fractions[5] / bdiff_ij[5][1] + mole_fractions[6] / bdiff_ij[6][1] + mole_fractions[7] / bdiff_ij[7][1] + mole_fractions[8] / bdiff_ij[8][1],
            mole_fractions[0] / bdiff_ij[0][2] + mole_fractions[1] / bdiff_ij[1][2] + mole_fractions[2] / bdiff_ij[2][2] + mole_fractions[3] / bdiff_ij[3][2] + mole_fractions[4] / bdiff_ij[4][2] + mole_fractions[5] / bdiff_ij[5][2] + mole_fractions[6] / bdiff_ij[6][2] + mole_fractions[7] / bdiff_ij[7][2] + mole_fractions[8] / bdiff_ij[8][2],
            mole_fractions[0] / bdiff_ij[0][3] + mole_fractions[1] / bdiff_ij[1][3] + mole_fractions[2] / bdiff_ij[2][3] + mole_fractions[3] / bdiff_ij[3][3] + mole_fractions[4] / bdiff_ij[4][3] + mole_fractions[5] / bdiff_ij[5][3] + mole_fractions[6] / bdiff_ij[6][3] + mole_fractions[7] / bdiff_ij[7][3] + mole_fractions[8] / bdiff_ij[8][3],
            mole_fractions[0] / bdiff_ij[0][4] + mole_fractions[1] / bdiff_ij[1][4] + mole_fractions[2] / bdiff_ij[2][4] + mole_fractions[3] / bdiff_ij[3][4] + mole_fractions[4] / bdiff_ij[4][4] + mole_fractions[5] / bdiff_ij[5][4] + mole_fractions[6] / bdiff_ij[6][4] + mole_fractions[7] / bdiff_ij[7][4] + mole_fractions[8] / bdiff_ij[8][4],
            mole_fractions[0] / bdiff_ij[0][5] + mole_fractions[1] / bdiff_ij[1][5] + mole_fractions[2] / bdiff_ij[2][5] + mole_fractions[3] / bdiff_ij[3][5] + mole_fractions[4] / bdiff_ij[4][5] + mole_fractions[5] / bdiff_ij[5][5] + mole_fractions[6] / bdiff_ij[6][5] + mole_fractions[7] / bdiff_ij[7][5] + mole_fractions[8] / bdiff_ij[8][5],
            mole_fractions[0] / bdiff_ij[0][6] + mole_fractions[1] / bdiff_ij[1][6] + mole_fractions[2] / bdiff_ij[2][6] + mole_fractions[3] / bdiff_ij[3][6] + mole_fractions[4] / bdiff_ij[4][6] + mole_fractions[5] / bdiff_ij[5][6] + mole_fractions[6] / bdiff_ij[6][6] + mole_fractions[7] / bdiff_ij[7][6] + mole_fractions[8] / bdiff_ij[8][6],
            mole_fractions[0] / bdiff_ij[0][7] + mole_fractions[1] / bdiff_ij[1][7] + mole_fractions[2] / bdiff_ij[2][7] + mole_fractions[3] / bdiff_ij[3][7] + mole_fractions[4] / bdiff_ij[4][7] + mole_fractions[5] / bdiff_ij[5][7] + mole_fractions[6] / bdiff_ij[6][7] + mole_fractions[7] / bdiff_ij[7][7] + mole_fractions[8] / bdiff_ij[8][7],
            mole_fractions[0] / bdiff_ij[0][8] + mole_fractions[1] / bdiff_ij[1][8] + mole_fractions[2] / bdiff_ij[2][8] + mole_fractions[3] / bdiff_ij[3][8] + mole_fractions[4] / bdiff_ij[4][8] + mole_fractions[5] / bdiff_ij[5][8] + mole_fractions[6] / bdiff_ij[6][8] + mole_fractions[7] / bdiff_ij[7][8] + mole_fractions[8] / bdiff_ij[8][8],
            ])
        denom = self._pyro_make_array([
            x_sum[0] - mole_fractions[0]/bdiff_ij[0][0],
            x_sum[1] - mole_fractions[1]/bdiff_ij[1][1],
            x_sum[2] - mole_fractions[2]/bdiff_ij[2][2],
            x_sum[3] - mole_fractions[3]/bdiff_ij[3][3],
            x_sum[4] - mole_fractions[4]/bdiff_ij[4][4],
            x_sum[5] - mole_fractions[5]/bdiff_ij[5][5],
            x_sum[6] - mole_fractions[6]/bdiff_ij[6][6],
            x_sum[7] - mole_fractions[7]/bdiff_ij[7][7],
            x_sum[8] - mole_fractions[8]/bdiff_ij[8][8],
            ])

        return self._pyro_make_array([
            self.usr_np.where(
                denom[0] > 0,
                (mmw - mole_fractions[0] * self.wts[0])/(
                    pressure * mmw * denom[0]),
                bdiff_ij[0][0] / pressure
            ),
            self.usr_np.where(
                denom[1] > 0,
                (mmw - mole_fractions[1] * self.wts[1])/(
                    pressure * mmw * denom[1]),
                bdiff_ij[1][1] / pressure
            ),
            self.usr_np.where(
                denom[2] > 0,
                (mmw - mole_fractions[2] * self.wts[2])/(
                    pressure * mmw * denom[2]),
                bdiff_ij[2][2] / pressure
            ),
            self.usr_np.where(
                denom[3] > 0,
                (mmw - mole_fractions[3] * self.wts[3])/(
                    pressure * mmw * denom[3]),
                bdiff_ij[3][3] / pressure
            ),
            self.usr_np.where(
                denom[4] > 0,
                (mmw - mole_fractions[4] * self.wts[4])/(
                    pressure * mmw * denom[4]),
                bdiff_ij[4][4] / pressure
            ),
            self.usr_np.where(
                denom[5] > 0,
                (mmw - mole_fractions[5] * self.wts[5])/(
                    pressure * mmw * denom[5]),
                bdiff_ij[5][5] / pressure
            ),
            self.usr_np.where(
                denom[6] > 0,
                (mmw - mole_fractions[6] * self.wts[6])/(
                    pressure * mmw * denom[6]),
                bdiff_ij[6][6] / pressure
            ),
            self.usr_np.where(
                denom[7] > 0,
                (mmw - mole_fractions[7] * self.wts[7])/(
                    pressure * mmw * denom[7]),
                bdiff_ij[7][7] / pressure
            ),
            self.usr_np.where(
                denom[8] > 0,
                (mmw - mole_fractions[8] * self.wts[8])/(
                    pressure * mmw * denom[8]),
                bdiff_ij[8][8] / pressure
            ),
            ])

    def get_species_specific_heats_r(self, temperature):
        return self._pyro_make_array([
            self.usr_np.where(self.usr_np.greater(temperature, 1000.0), 3.3372792 + -4.94024731e-05*temperature + 4.99456778e-07*temperature**2 + -1.79566394e-10*temperature**3 + 2.00255376e-14*temperature**4, 2.34433112 + 0.00798052075*temperature + -1.9478151e-05*temperature**2 + 2.01572094e-08*temperature**3 + -7.37611761e-12*temperature**4),
            self.usr_np.where(self.usr_np.greater(temperature, 1000.0), 2.50000001 + -2.30842973e-11*temperature + 1.61561948e-14*temperature**2 + -4.73515235e-18*temperature**3 + 4.98197357e-22*temperature**4, 2.5 + 7.05332819e-13*temperature + -1.99591964e-15*temperature**2 + 2.30081632e-18*temperature**3 + -9.27732332e-22*temperature**4),
            self.usr_np.where(self.usr_np.greater(temperature, 1000.0), 3.28253784 + 0.00148308754*temperature + -7.57966669e-07*temperature**2 + 2.09470555e-10*temperature**3 + -2.16717794e-14*temperature**4, 3.78245636 + -0.00299673416*temperature + 9.84730201e-06*temperature**2 + -9.68129509e-09*temperature**3 + 3.24372837e-12*temperature**4),
            self.usr_np.where(self.usr_np.greater(temperature, 1000.0), 2.56942078 + -8.59741137e-05*temperature + 4.19484589e-08*temperature**2 + -1.00177799e-11*temperature**3 + 1.22833691e-15*temperature**4, 3.1682671 + -0.00327931884*temperature + 6.64306396e-06*temperature**2 + -6.12806624e-09*temperature**3 + 2.11265971e-12*temperature**4),
            self.usr_np.where(self.usr_np.greater(temperature, 1000.0), 2.86472886 + 0.00105650448*temperature + -2.59082758e-07*temperature**2 + 3.05218674e-11*temperature**3 + -1.33195876e-15*temperature**4, 4.12530561 + -0.00322544939*temperature + 6.52764691e-06*temperature**2 + -5.79853643e-09*temperature**3 + 2.06237379e-12*temperature**4),
            self.usr_np.where(self.usr_np.greater(temperature, 1000.0), 4.0172109 + 0.00223982013*temperature + -6.3365815e-07*temperature**2 + 1.1424637e-10*temperature**3 + -1.07908535e-14*temperature**4, 4.30179801 + -0.00474912051*temperature + 2.11582891e-05*temperature**2 + -2.42763894e-08*temperature**3 + 9.29225124e-12*temperature**4),
            self.usr_np.where(self.usr_np.greater(temperature, 1000.0), 4.16500285 + 0.00490831694*temperature + -1.90139225e-06*temperature**2 + 3.71185986e-10*temperature**3 + -2.87908305e-14*temperature**4, 4.27611269 + -0.000542822417*temperature + 1.67335701e-05*temperature**2 + -2.15770813e-08*temperature**3 + 8.62454363e-12*temperature**4),
            self.usr_np.where(self.usr_np.greater(temperature, 1000.0), 3.03399249 + 0.00217691804*temperature + -1.64072518e-07*temperature**2 + -9.7041987e-11*temperature**3 + 1.68200992e-14*temperature**4, 4.19864056 + -0.0020364341*temperature + 6.52040211e-06*temperature**2 + -5.48797062e-09*temperature**3 + 1.77197817e-12*temperature**4),
            self.usr_np.where(self.usr_np.greater(temperature, 1000.0), 2.92664 + 0.0014879768*temperature + -5.68476e-07*temperature**2 + 1.0097038e-10*temperature**3 + -6.753351e-15*temperature**4, 3.298677 + 0.0014082404*temperature + -3.963222e-06*temperature**2 + 5.641515e-09*temperature**3 + -2.444854e-12*temperature**4),
                ])

    def get_species_enthalpies_rt(self, temperature):
        return self._pyro_make_array([
            self.usr_np.where(self.usr_np.greater(temperature, 1000.0), 3.3372792 + -2.470123655e-05*temperature + 1.6648559266666665e-07*temperature**2 + -4.48915985e-11*temperature**3 + 4.00510752e-15*temperature**4 + -950.158922 / temperature, 2.34433112 + 0.003990260375*temperature + -6.4927169999999995e-06*temperature**2 + 5.03930235e-09*temperature**3 + -1.4752235220000002e-12*temperature**4 + -917.935173 / temperature),
            self.usr_np.where(self.usr_np.greater(temperature, 1000.0), 2.50000001 + -1.154214865e-11*temperature + 5.385398266666667e-15*temperature**2 + -1.1837880875e-18*temperature**3 + 9.96394714e-23*temperature**4 + 25473.6599 / temperature, 2.5 + 3.526664095e-13*temperature + -6.653065466666667e-16*temperature**2 + 5.7520408e-19*temperature**3 + -1.855464664e-22*temperature**4 + 25473.6599 / temperature),
            self.usr_np.where(self.usr_np.greater(temperature, 1000.0), 3.28253784 + 0.00074154377*temperature + -2.526555563333333e-07*temperature**2 + 5.236763875e-11*temperature**3 + -4.33435588e-15*temperature**4 + -1088.45772 / temperature, 3.78245636 + -0.00149836708*temperature + 3.282434003333333e-06*temperature**2 + -2.4203237725e-09*temperature**3 + 6.48745674e-13*temperature**4 + -1063.94356 / temperature),
            self.usr_np.where(self.usr_np.greater(temperature, 1000.0), 2.56942078 + -4.298705685e-05*temperature + 1.3982819633333334e-08*temperature**2 + -2.504444975e-12*temperature**3 + 2.4566738199999997e-16*temperature**4 + 29217.5791 / temperature, 3.1682671 + -0.00163965942*temperature + 2.2143546533333334e-06*temperature**2 + -1.53201656e-09*temperature**3 + 4.22531942e-13*temperature**4 + 29122.2592 / temperature),
            self.usr_np.where(self.usr_np.greater(temperature, 1000.0), 2.86472886 + 0.00052825224*temperature + -8.636091933333334e-08*temperature**2 + 7.63046685e-12*temperature**3 + -2.66391752e-16*temperature**4 + 3718.85774 / temperature, 4.12530561 + -0.001612724695*temperature + 2.1758823033333334e-06*temperature**2 + -1.4496341075e-09*temperature**3 + 4.1247475799999997e-13*temperature**4 + 3381.53812 / temperature),
            self.usr_np.where(self.usr_np.greater(temperature, 1000.0), 4.0172109 + 0.001119910065*temperature + -2.1121938333333332e-07*temperature**2 + 2.85615925e-11*temperature**3 + -2.1581707e-15*temperature**4 + 111.856713 / temperature, 4.30179801 + -0.002374560255*temperature + 7.0527630333333326e-06*temperature**2 + -6.06909735e-09*temperature**3 + 1.8584502480000002e-12*temperature**4 + 294.80804 / temperature),
            self.usr_np.where(self.usr_np.greater(temperature, 1000.0), 4.16500285 + 0.00245415847*temperature + -6.337974166666666e-07*temperature**2 + 9.27964965e-11*temperature**3 + -5.7581661e-15*temperature**4 + -17861.7877 / temperature, 4.27611269 + -0.0002714112085*temperature + 5.5778567000000005e-06*temperature**2 + -5.394270325e-09*temperature**3 + 1.724908726e-12*temperature**4 + -17702.5821 / temperature),
            self.usr_np.where(self.usr_np.greater(temperature, 1000.0), 3.03399249 + 0.00108845902*temperature + -5.469083933333333e-08*temperature**2 + -2.426049675e-11*temperature**3 + 3.36401984e-15*temperature**4 + -30004.2971 / temperature, 4.19864056 + -0.00101821705*temperature + 2.17346737e-06*temperature**2 + -1.371992655e-09*temperature**3 + 3.54395634e-13*temperature**4 + -30293.7267 / temperature),
            self.usr_np.where(self.usr_np.greater(temperature, 1000.0), 2.92664 + 0.0007439884*temperature + -1.8949200000000001e-07*temperature**2 + 2.5242595e-11*temperature**3 + -1.3506701999999999e-15*temperature**4 + -922.7977 / temperature, 3.298677 + 0.0007041202*temperature + -1.3210739999999999e-06*temperature**2 + 1.41037875e-09*temperature**3 + -4.889707999999999e-13*temperature**4 + -1020.8999 / temperature),
                ])

    def get_species_entropies_r(self, temperature):
        return self._pyro_make_array([
                self.usr_np.where(self.usr_np.greater(temperature, 1000.0), 3.3372792*self.usr_np.log(temperature) + -4.94024731e-05*temperature + 2.49728389e-07*temperature**2 + -5.985546466666667e-11*temperature**3 + 5.0063844e-15*temperature**4 + -3.20502331, 2.34433112*self.usr_np.log(temperature) + 0.00798052075*temperature + -9.7390755e-06*temperature**2 + 6.7190698e-09*temperature**3 + -1.8440294025e-12*temperature**4 + 0.683010238),
                self.usr_np.where(self.usr_np.greater(temperature, 1000.0), 2.50000001*self.usr_np.log(temperature) + -2.30842973e-11*temperature + 8.0780974e-15*temperature**2 + -1.5783841166666668e-18*temperature**3 + 1.2454933925e-22*temperature**4 + -0.446682914, 2.5*self.usr_np.log(temperature) + 7.05332819e-13*temperature + -9.9795982e-16*temperature**2 + 7.669387733333333e-19*temperature**3 + -2.31933083e-22*temperature**4 + -0.446682853),
                self.usr_np.where(self.usr_np.greater(temperature, 1000.0), 3.28253784*self.usr_np.log(temperature) + 0.00148308754*temperature + -3.789833345e-07*temperature**2 + 6.982351833333333e-11*temperature**3 + -5.41794485e-15*temperature**4 + 5.45323129, 3.78245636*self.usr_np.log(temperature) + -0.00299673416*temperature + 4.923651005e-06*temperature**2 + -3.2270983633333334e-09*temperature**3 + 8.109320925e-13*temperature**4 + 3.65767573),
                self.usr_np.where(self.usr_np.greater(temperature, 1000.0), 2.56942078*self.usr_np.log(temperature) + -8.59741137e-05*temperature + 2.097422945e-08*temperature**2 + -3.3392599666666663e-12*temperature**3 + 3.070842275e-16*temperature**4 + 4.78433864, 3.1682671*self.usr_np.log(temperature) + -0.00327931884*temperature + 3.32153198e-06*temperature**2 + -2.0426887466666666e-09*temperature**3 + 5.281649275e-13*temperature**4 + 2.05193346),
                self.usr_np.where(self.usr_np.greater(temperature, 1000.0), 2.86472886*self.usr_np.log(temperature) + 0.00105650448*temperature + -1.29541379e-07*temperature**2 + 1.01739558e-11*temperature**3 + -3.3298969e-16*temperature**4 + 5.70164073, 4.12530561*self.usr_np.log(temperature) + -0.00322544939*temperature + 3.263823455e-06*temperature**2 + -1.9328454766666666e-09*temperature**3 + 5.155934475e-13*temperature**4 + -0.69043296),
                self.usr_np.where(self.usr_np.greater(temperature, 1000.0), 4.0172109*self.usr_np.log(temperature) + 0.00223982013*temperature + -3.16829075e-07*temperature**2 + 3.808212333333334e-11*temperature**3 + -2.697713375e-15*temperature**4 + 3.78510215, 4.30179801*self.usr_np.log(temperature) + -0.00474912051*temperature + 1.057914455e-05*temperature**2 + -8.0921298e-09*temperature**3 + 2.32306281e-12*temperature**4 + 3.71666245),
                self.usr_np.where(self.usr_np.greater(temperature, 1000.0), 4.16500285*self.usr_np.log(temperature) + 0.00490831694*temperature + -9.50696125e-07*temperature**2 + 1.2372866199999999e-10*temperature**3 + -7.197707625e-15*temperature**4 + 2.91615662, 4.27611269*self.usr_np.log(temperature) + -0.000542822417*temperature + 8.36678505e-06*temperature**2 + -7.192360433333333e-09*temperature**3 + 2.1561359075e-12*temperature**4 + 3.43505074),
                self.usr_np.where(self.usr_np.greater(temperature, 1000.0), 3.03399249*self.usr_np.log(temperature) + 0.00217691804*temperature + -8.2036259e-08*temperature**2 + -3.2347329e-11*temperature**3 + 4.2050248e-15*temperature**4 + 4.9667701, 4.19864056*self.usr_np.log(temperature) + -0.0020364341*temperature + 3.260201055e-06*temperature**2 + -1.82932354e-09*temperature**3 + 4.429945425e-13*temperature**4 + -0.849032208),
                self.usr_np.where(self.usr_np.greater(temperature, 1000.0), 2.92664*self.usr_np.log(temperature) + 0.0014879768*temperature + -2.84238e-07*temperature**2 + 3.3656793333333334e-11*temperature**3 + -1.68833775e-15*temperature**4 + 5.980528, 3.298677*self.usr_np.log(temperature) + 0.0014082404*temperature + -1.981611e-06*temperature**2 + 1.8805050000000002e-09*temperature**3 + -6.112135e-13*temperature**4 + 3.950372),
                ])

    def get_species_gibbs_rt(self, temperature):
        h0_rt = self.get_species_enthalpies_rt(temperature)
        s0_r = self.get_species_entropies_r(temperature)
        return h0_rt - s0_r

    def get_equilibrium_constants(self, temperature):
        rt = self.gas_constant * temperature
        c0 = self.usr_np.log(self.one_atm / rt)

        g0_rt = self.get_species_gibbs_rt(temperature)
        return self._pyro_make_array([
                    g0_rt[3] + g0_rt[4] + -1*(g0_rt[1] + g0_rt[2]),
                    g0_rt[1] + g0_rt[4] + -1*(g0_rt[0] + g0_rt[3]),
                    g0_rt[1] + g0_rt[7] + -1*(g0_rt[0] + g0_rt[4]),
                    2.0*g0_rt[4] + -1*(g0_rt[7] + g0_rt[3]),
                    g0_rt[0] + -1*2.0*g0_rt[1] + -1*-1.0*c0,
                    g0_rt[7] + -1*(g0_rt[1] + g0_rt[4]) + -1*-1.0*c0,
                    g0_rt[2] + -1*2.0*g0_rt[3] + -1*-1.0*c0,
                    g0_rt[4] + -1*(g0_rt[1] + g0_rt[3]) + -1*-1.0*c0,
                    g0_rt[5] + -1*(g0_rt[3] + g0_rt[4]) + -1*-1.0*c0,
                    g0_rt[5] + -1*(g0_rt[1] + g0_rt[2]) + -1*-1.0*c0,
                    2.0*g0_rt[4] + -1*(g0_rt[1] + g0_rt[5]),
                    g0_rt[0] + g0_rt[2] + -1*(g0_rt[1] + g0_rt[5]),
                    g0_rt[7] + g0_rt[3] + -1*(g0_rt[1] + g0_rt[5]),
                    g0_rt[2] + g0_rt[4] + -1*(g0_rt[5] + g0_rt[3]),
                    g0_rt[7] + g0_rt[2] + -1*(g0_rt[5] + g0_rt[4]),
                    g0_rt[7] + g0_rt[2] + -1*(g0_rt[5] + g0_rt[4]),
                    g0_rt[6] + -1*2.0*g0_rt[4] + -1*-1.0*c0,
                    g0_rt[6] + g0_rt[2] + -1*2.0*g0_rt[5],
                    g0_rt[6] + g0_rt[2] + -1*2.0*g0_rt[5],
                    g0_rt[0] + g0_rt[5] + -1*(g0_rt[1] + g0_rt[6]),
                    g0_rt[7] + g0_rt[4] + -1*(g0_rt[1] + g0_rt[6]),
                    g0_rt[7] + g0_rt[5] + -1*(g0_rt[6] + g0_rt[4]),
                    g0_rt[7] + g0_rt[5] + -1*(g0_rt[6] + g0_rt[4]),
                    g0_rt[5] + g0_rt[4] + -1*(g0_rt[6] + g0_rt[3]),
                ])

    def get_temperature(self, enthalpy_or_energy, t_guess, y, do_energy=False):
        if do_energy is False:
            pv_fun = self.get_mixture_specific_heat_cp_mass
            he_fun = self.get_mixture_enthalpy_mass
        else:
            pv_fun = self.get_mixture_specific_heat_cv_mass
            he_fun = self.get_mixture_internal_energy_mass

        num_iter = 500
        tol = 1.0e-6
        ones = self._pyro_zeros_like(enthalpy_or_energy) + 1.0
        t_i = t_guess * ones

        for _ in range(num_iter):
            f = enthalpy_or_energy - he_fun(t_i, y)
            j = -pv_fun(t_i, y)
            dt = -f / j
            t_i += dt
            if self._pyro_norm(dt, np.inf) < tol:
                return t_i

        raise RuntimeError("Temperature iteration failed to converge")

    def get_falloff_rates(self, temperature, concentrations, k_fwd):
        ones = self._pyro_zeros_like(temperature) + 1.0
        k_high = self._pyro_make_array([
            4650000000.000001*temperature**0.44,
            95500000000.00002*temperature**-0.27,
                ])

        k_low = self._pyro_make_array([
            57500000000000.01*temperature**-1.4,
            2.760000000000001e+19*temperature**-3.2,
                ])

        reduced_pressure = self._pyro_make_array([
            (2.5*concentrations[0] + 16.0*concentrations[7] + concentrations[1] + concentrations[2] + concentrations[3] + concentrations[4] + concentrations[5] + concentrations[6] + concentrations[8])*k_low[0]/k_high[0],
            (2.5*concentrations[0] + 6.0*concentrations[7] + concentrations[1] + concentrations[2] + concentrations[3] + concentrations[4] + concentrations[5] + concentrations[6] + concentrations[8])*k_low[1]/k_high[1],
                            ])

        falloff_center = self._pyro_make_array([
            self.usr_np.log10(0.5*self.usr_np.exp((-1*temperature) / 1e-30) + 0.5*self.usr_np.exp((-1*temperature) / 1.0000000000000002e+30)),
            self.usr_np.log10(0.43000000000000005*self.usr_np.exp((-1*temperature) / 1.0000000000000002e+30) + 0.57*self.usr_np.exp((-1*temperature) / 1e-30)),
                        ])

        falloff_function = self._pyro_make_array([
            10**(falloff_center[0] / (1 + ((self.usr_np.log10(reduced_pressure[0]) + -0.4 + -1*0.67*falloff_center[0]) / (0.75 + -1*1.27*falloff_center[0] + -1*0.14*(self.usr_np.log10(reduced_pressure[0]) + -0.4 + -1*0.67*falloff_center[0])))**2)),
            10**(falloff_center[1] / (1 + ((self.usr_np.log10(reduced_pressure[1]) + -0.4 + -1*0.67*falloff_center[1]) / (0.75 + -1*1.27*falloff_center[1] + -1*0.14*(self.usr_np.log10(reduced_pressure[1]) + -0.4 + -1*0.67*falloff_center[1])))**2)),
                            ])*reduced_pressure/(1+reduced_pressure)

        k_fwd[9] = k_high[0]*falloff_function[0]*ones
        k_fwd[16] = k_high[1]*falloff_function[1]*ones
        return

    def get_fwd_rate_coefficients(self, temperature, concentrations):
        ones = self._pyro_zeros_like(temperature) + 1.0
        k_fwd = [
            self.usr_np.exp(31.192067198532598 + -0.7*self.usr_np.log(temperature) + -1*(8589.851597151493 / temperature)) * ones,
            self.usr_np.exp(3.92395157629342 + 2.67*self.usr_np.log(temperature) + -1*(3165.568384724549 / temperature)) * ones,
            self.usr_np.exp(13.97251430677394 + 1.3*self.usr_np.log(temperature) + -1*(1829.342520199863 / temperature)) * ones,
            self.usr_np.exp(6.551080335043405 + 2.33*self.usr_np.log(temperature) + -1*(7320.978251450734 / temperature)) * ones,
            1300000000000.0002*temperature**-1.0 * ones,
            4.000000000000001e+16*temperature**-2.0 * ones,
            6170000000.000001*temperature**-0.5 * ones,
            4710000000000.001*temperature**-1.0 * ones,
            8000000000.000002 * ones,
            0*temperature,
            self.usr_np.exp(24.983124837646084 + -1*(148.41608612272393 / temperature)) * ones,
            self.usr_np.exp(23.532668532308907 + -1*(414.09771841210573 / temperature)) * ones,
            self.usr_np.exp(24.157253041431556 + -1*(865.9609563076275 / temperature)) * ones,
            20000000000.000004 * ones,
            self.usr_np.exp(26.832513419710775 + -1*(5500.054796103862 / temperature)) * ones,
            self.usr_np.exp(24.11777423045777 + -1*(-250.16649848887016 / temperature)) * ones,
            0*temperature,
            self.usr_np.exp(19.083368717027604 + -1*(-709.00553297687 / temperature)) * ones,
            self.usr_np.exp(25.357994825176046 + -1*(5556.582802973943 / temperature)) * ones,
            self.usr_np.exp(23.85876005287556 + -1*(4000.619345786196 / temperature)) * ones,
            self.usr_np.exp(23.025850929940457 + -1*(1804.0853256408905 / temperature)) * ones,
            self.usr_np.exp(25.052682521347997 + -1*(3659.8877639501534 / temperature)) * ones,
            self.usr_np.exp(21.27715095017285 + -1*(159.96223220682563 / temperature)) * ones,
            self.usr_np.exp(9.172638504792172 + 2.0*self.usr_np.log(temperature) + -1*(2008.5483292135248 / temperature)) * ones,
                ]
        self.get_falloff_rates(temperature, concentrations, k_fwd)

        k_fwd[4] *= (2.5*concentrations[0] + 12.0*concentrations[7] + concentrations[1] + concentrations[2] + concentrations[3] + concentrations[4] + concentrations[5] + concentrations[6] + concentrations[8])
        k_fwd[5] *= (2.5*concentrations[0] + 12.0*concentrations[7] + concentrations[1] + concentrations[2] + concentrations[3] + concentrations[4] + concentrations[5] + concentrations[6] + concentrations[8])
        k_fwd[6] *= (2.5*concentrations[0] + 12.0*concentrations[7] + concentrations[1] + concentrations[2] + concentrations[3] + concentrations[4] + concentrations[5] + concentrations[6] + concentrations[8])
        k_fwd[7] *= (2.5*concentrations[0] + 12.0*concentrations[7] + concentrations[1] + concentrations[2] + concentrations[3] + concentrations[4] + concentrations[5] + concentrations[6] + concentrations[8])
        k_fwd[8] *= (2.5*concentrations[0] + 12.0*concentrations[7] + concentrations[1] + concentrations[2] + concentrations[3] + concentrations[4] + concentrations[5] + concentrations[6] + concentrations[8])
        return self._pyro_make_array(k_fwd)

    def get_net_rates_of_progress(self, temperature, concentrations):
        k_fwd = self.get_fwd_rate_coefficients(temperature, concentrations)
        log_k_eq = self.get_equilibrium_constants(temperature)
        return self._pyro_make_array([
                    k_fwd[0]*(concentrations[1]*concentrations[2] + -1*self.usr_np.exp(log_k_eq[0])*concentrations[3]*concentrations[4]),
                    k_fwd[1]*(concentrations[0]*concentrations[3] + -1*self.usr_np.exp(log_k_eq[1])*concentrations[1]*concentrations[4]),
                    k_fwd[2]*(concentrations[0]*concentrations[4] + -1*self.usr_np.exp(log_k_eq[2])*concentrations[1]*concentrations[7]),
                    k_fwd[3]*(concentrations[7]*concentrations[3] + -1*self.usr_np.exp(log_k_eq[3])*concentrations[4]**2.0),
                    k_fwd[4]*(concentrations[1]**2.0 + -1*self.usr_np.exp(log_k_eq[4])*concentrations[0]),
                    k_fwd[5]*(concentrations[1]*concentrations[4] + -1*self.usr_np.exp(log_k_eq[5])*concentrations[7]),
                    k_fwd[6]*(concentrations[3]**2.0 + -1*self.usr_np.exp(log_k_eq[6])*concentrations[2]),
                    k_fwd[7]*(concentrations[1]*concentrations[3] + -1*self.usr_np.exp(log_k_eq[7])*concentrations[4]),
                    k_fwd[8]*(concentrations[3]*concentrations[4] + -1*self.usr_np.exp(log_k_eq[8])*concentrations[5]),
                    k_fwd[9]*(concentrations[1]*concentrations[2] + -1*self.usr_np.exp(log_k_eq[9])*concentrations[5]),
                    k_fwd[10]*(concentrations[1]*concentrations[5] + -1*self.usr_np.exp(log_k_eq[10])*concentrations[4]**2.0),
                    k_fwd[11]*(concentrations[1]*concentrations[5] + -1*self.usr_np.exp(log_k_eq[11])*concentrations[0]*concentrations[2]),
                    k_fwd[12]*(concentrations[1]*concentrations[5] + -1*self.usr_np.exp(log_k_eq[12])*concentrations[7]*concentrations[3]),
                    k_fwd[13]*(concentrations[5]*concentrations[3] + -1*self.usr_np.exp(log_k_eq[13])*concentrations[2]*concentrations[4]),
                    k_fwd[14]*(concentrations[5]*concentrations[4] + -1*self.usr_np.exp(log_k_eq[14])*concentrations[7]*concentrations[2]),
                    k_fwd[15]*(concentrations[5]*concentrations[4] + -1*self.usr_np.exp(log_k_eq[15])*concentrations[7]*concentrations[2]),
                    k_fwd[16]*(concentrations[4]**2.0 + -1*self.usr_np.exp(log_k_eq[16])*concentrations[6]),
                    k_fwd[17]*(concentrations[5]**2.0 + -1*self.usr_np.exp(log_k_eq[17])*concentrations[6]*concentrations[2]),
                    k_fwd[18]*(concentrations[5]**2.0 + -1*self.usr_np.exp(log_k_eq[18])*concentrations[6]*concentrations[2]),
                    k_fwd[19]*(concentrations[1]*concentrations[6] + -1*self.usr_np.exp(log_k_eq[19])*concentrations[0]*concentrations[5]),
                    k_fwd[20]*(concentrations[1]*concentrations[6] + -1*self.usr_np.exp(log_k_eq[20])*concentrations[7]*concentrations[4]),
                    k_fwd[21]*(concentrations[6]*concentrations[4] + -1*self.usr_np.exp(log_k_eq[21])*concentrations[7]*concentrations[5]),
                    k_fwd[22]*(concentrations[6]*concentrations[4] + -1*self.usr_np.exp(log_k_eq[22])*concentrations[7]*concentrations[5]),
                    k_fwd[23]*(concentrations[6]*concentrations[3] + -1*self.usr_np.exp(log_k_eq[23])*concentrations[5]*concentrations[4]),
               ])

    def get_net_production_rates(self, rho, temperature, mass_fractions):
        c = self.get_concentrations(rho, mass_fractions)
        r_net = self.get_net_rates_of_progress(temperature, c)
        ones = self._pyro_zeros_like(r_net[0]) + 1.0
        return self._pyro_make_array([
                r_net[4] + r_net[11] + r_net[19] + -1*(r_net[1] + r_net[2]) * ones,
                r_net[1] + r_net[2] + -1*(r_net[0] + 2.0*r_net[4] + r_net[5] + r_net[7] + r_net[9] + r_net[10] + r_net[11] + r_net[12] + r_net[19] + r_net[20]) * ones,
                r_net[6] + r_net[11] + r_net[13] + r_net[14] + r_net[15] + r_net[17] + r_net[18] + -1*(r_net[0] + r_net[9]) * ones,
                r_net[0] + r_net[12] + -1*(r_net[1] + r_net[3] + 2.0*r_net[6] + r_net[7] + r_net[8] + r_net[13] + r_net[23]) * ones,
                r_net[0] + r_net[1] + 2.0*r_net[3] + r_net[7] + 2.0*r_net[10] + r_net[13] + r_net[20] + r_net[23] + -1*(r_net[2] + r_net[5] + r_net[8] + r_net[14] + r_net[15] + 2.0*r_net[16] + r_net[21] + r_net[22]) * ones,
                r_net[8] + r_net[9] + r_net[19] + r_net[21] + r_net[22] + r_net[23] + -1*(r_net[10] + r_net[11] + r_net[12] + r_net[13] + r_net[14] + r_net[15] + 2.0*r_net[17] + 2.0*r_net[18]) * ones,
                r_net[16] + r_net[17] + r_net[18] + -1*(r_net[19] + r_net[20] + r_net[21] + r_net[22] + r_net[23]) * ones,
                r_net[2] + r_net[5] + r_net[12] + r_net[14] + r_net[15] + r_net[20] + r_net[21] + r_net[22] + -1*r_net[3] * ones,
                0.0 * ones,
               ])


==> scripts/pyro_template_like.py <==


